A Robust Spectral Algorithm for Overcomplete Tensor Decomposition

We give a spectral algorithm for decomposing overcomplete order-4 tensors, so long as their components satisfy an algebraic non-degeneracy condition that holds for nearly all (all but an algebraic set of measure $0$) tensors over $(\mathbb{R}^d)^{\otimes 4}$ with rank $n \le d^2$. Our algorithm is robust to adversarial perturbations of bounded spectral norm. Our algorithm is inspired by one which uses the sum-of-squares semidefinite programming hierarchy (Ma, Shi, and Steurer STOC'16, arXiv:1610.01980), and we achieve comparable robustness and overcompleteness guarantees under similar algebraic assumptions. However, our algorithm avoids semidefinite programming and may be implemented as a series of basic linear-algebraic operations. We consequently obtain a much faster running time than semidefinite programming methods: our algorithm runs in time $\tilde O(n^2d^3) \le \tilde O(d^7)$, which is subquadratic in the input size $d^4$ (where we have suppressed factors related to the condition number of the input tensor).

==> experiments/.ipynb_checkpoints/Kappa_swap_condition_number_of_random_unit_components-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#import scipy\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import statistics\n",
    "import itertools\n",
    "import random\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 294,
   "metadata": {},
   "outputs": [],
   "source": [
    "def unpack3(d,i):\n",
    "    return (math.floor(i/(d*d)), math.floor(i/d) % d, i % d)\n",
    "\n",
    "def pack3(d,t):\n",
    "    return d*d*t[0] + d*t[1] + t[2]\n",
    "\n",
    "def tuple3swap23(t):\n",
    "    return (t[0], t[2], t[1])\n",
    "\n",
    "def orth(M):\n",
    "    #return scipy.linalg.orth(M)\n",
    "    q,r = np.linalg.qr(M.T)\n",
    "    eps = matrix_machine_epsilon(M)\n",
    "    return np.array([qv for (qv, rv) in zip(q.T,r) if np.linalg.norm(rv) > eps])\n",
    "\n",
    "def unit_vec(a):\n",
    "    return a / np.linalg.norm(a)\n",
    "\n",
    "def matrix_machine_epsilon(M):\n",
    "    return 10 * np.finfo(M.dtype).eps * max(M.shape) * np.linalg.norm(M)\n",
    "\n",
    "def trial(n, d, random_generator=np.random.randn, verbose=False):\n",
    "    P23 = [[1 if unpack3(d,i) == tuple3swap23(unpack3(d,j)) else 0 for i in range(d*d*d)] for j in range(d*d*d)]\n",
    "    if verbose: print(\"n,d: \" + str(n) + \",\" + str(d))\n",
    "    A = random_generator(n,d)\n",
    "    A = np.array([unit_vec(ai) for ai in A])\n",
    "    if verbose: print(A.shape)\n",
    "    AA = np.array([np.kron(ai,ai) for ai in A])\n",
    "    if verbose: print(AA.shape)\n",
    "    AAB = np.vstack([np.kron(aiai, orth(np.identity(d) - np.outer(ai,ai))) for (aiai, ai) in zip(AA, A)])\n",
    "    if verbose: print(AAB.shape)\n",
    "    OrthAAB = orth(AAB)\n",
    "    HalfIdMinusP23OrthAAB = (OrthAAB - np.dot(OrthAAB, P23))/2\n",
    "    u, s, vh = np.linalg.svd(HalfIdMinusP23OrthAAB)\n",
    "    if verbose: print(s)\n",
    "    if verbose: print(len(s))\n",
    "    if verbose: print(\"Kappa: \" + str(min(s)))\n",
    "    sA = np.linalg.svd(A)[1]\n",
    "    if verbose: print(len(sA))\n",
    "    if verbose: print(\"||A||: \" + str(max(sA)))\n",
    "    if verbose: print(\"||A^-1||^-1: \" + str(min(sA)))\n",
    "    sAA = np.linalg.svd(AA)[1]\n",
    "    if verbose: print(len(sAA))\n",
    "    if verbose: print(\"||AA||: \" + str(max(sAA)))\n",
    "    if verbose: print(\"||AA^-1||^-1: \" + str(min(sAA)))\n",
    "    return (min(s), min(sAA), max(sAA))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# testing individual trials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 291,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n,d: 2,6\n",
      "(2, 6)\n",
      "(2, 36)\n",
      "(10, 216)\n",
      "[0.76672405 0.70710678 0.70710678 0.70710678 0.70710678 0.70710678\n",
      " 0.70710678 0.70710678 0.70710678 0.64113329]\n",
      "10\n",
      "Kappa: 0.6411332862058929\n",
      "2\n",
      "||A||: 1.087625199177916\n",
      "||A^-1||^-1: 0.9039200330301337\n",
      "2\n",
      "||AA||: 1.0165937552160442\n",
      "||AA^-1||^-1: 0.9831262059653076\n"
     ]
    }
   ],
   "source": [
    "trial(2, 6, random_generator=(lambda n,d: rand_sparse_vectors(n,d,5)), verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 0.          0.6801728   0.          0.          0.          0.\n",
      "   0.          0.         -0.50209345  0.        ]\n",
      " [ 0.          0.          0.         -1.79206445  0.          0.0767937\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.          0.          0.         -0.1878403   0.\n",
      "   0.          0.14176238  0.          0.        ]\n",
      " [ 0.          0.          0.06369083  0.          0.          0.\n",
      "   0.          0.         -0.47367528  0.        ]\n",
      " [ 0.          0.          0.04717216  0.          0.          0.\n",
      "   0.2800775   0.          0.          0.        ]\n",
      " [ 0.          0.          0.         -0.03458636  0.14802339  0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.         -0.93668048  0.         -1.05609664  0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.         -0.98491979  0.          0.          0.          0.\n",
      "   0.         -0.37757212  0.          0.        ]\n",
      " [ 0.         -1.44468698  0.          0.          0.          0.\n",
      "   0.          0.          0.         -1.79585642]\n",
      " [ 0.          0.          0.          0.          1.46778279 -0.7157817\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 2.39308117  0.53484069  0.          0.          0.          0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.         -0.75240057  0.22061528  0.          0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.         -1.95981634  0.          0.          0.\n",
      "   0.          0.         -1.43337433  0.        ]\n",
      " [ 0.          0.          0.          0.          0.50649535  0.\n",
      "   0.          0.         -0.10411069  0.        ]\n",
      " [-1.17836833  0.          0.          0.          0.          0.\n",
      "   0.          1.99798239  0.          0.        ]\n",
      " [-1.03771324  0.          0.          0.          0.          0.26923645\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.          0.          0.57551813  0.          0.\n",
      "   1.40876455  0.          0.          0.        ]\n",
      " [ 0.          0.          0.          0.          0.         -0.06699646\n",
      "   0.         -0.31899927  0.          0.        ]\n",
      " [ 0.          0.          0.          0.          0.         -0.87542692\n",
      "   0.          0.          0.          1.10844383]\n",
      " [-2.2639661   0.          0.          0.         -0.2379994   0.\n",
      "   0.          0.          0.          0.        ]]\n"
     ]
    }
   ],
   "source": [
    "print(rand_sparse_vectors(20,10,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 292,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n,d: 2,3\n",
      "(2, 3)\n",
      "(2, 9)\n",
      "(4, 27)\n",
      "[0.70710678 0.70710678 0.70710678 0.70710678]\n",
      "4\n",
      "Kappa: 0.7071067811865476\n",
      "2\n",
      "||A||: 1.0\n",
      "||A^-1||^-1: 1.0\n",
      "2\n",
      "||AA||: 1.0\n",
      "||AA^-1||^-1: 1.0\n"
     ]
    }
   ],
   "source": [
    "def elementary(n, d):\n",
    "    A = np.zeros((n,d))\n",
    "    for i in range(n):\n",
    "        A[i][i] = 1\n",
    "    return A\n",
    "    \n",
    "trial(2, 3, random_generator=elementary, verbose=True)\n",
    "#trial(2, 3, verbose=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# data generation and plotting logic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_data(dd, nn, samples, random_generator=np.random.randn):\n",
    "    trials = [[\n",
    "        (sys.stdout.write(\"\\rn=%d, d=%d, trial %d of %d\" % (n, d, i+1, samples)),\n",
    "         trial(n, d, random_generator))[1]\n",
    "        for i in range(samples)] for (n,d) in zip(nn,dd)]\n",
    "    sys.stdout.write('\\r')\n",
    "    kappa = [statistics.median([t[0] for t in s]) for s in trials]\n",
    "    AAmin = [statistics.median([t[1] for t in s]) for s in trials]\n",
    "    AAmax = [statistics.median([t[2] for t in s]) for s in trials]\n",
    "    df = pd.DataFrame({\"d\": dd, \"n\": nn, \"kappa\": kappa, \"||AA||\": AAmax, \"sigmamin(AA)\": AAmin})\n",
    "    return df\n",
    "\n",
    "def draw_plot(df, title, vs=\"d\", log=False):\n",
    "    p = plt.semilogy if log else plt.plot\n",
    "    p( vs, 'kappa', data=df, marker='o', markerfacecolor='blue', markersize=6, color='blue', linewidth=2)\n",
    " #   p( vs, '||AA||', data=df, marker='', color='red', linewidth=2, linestyle='dashed')\n",
    "    p( vs, 'sigmamin(AA)', data=df, marker='', color='green', linewidth=2, linestyle='dashed')\n",
    "    plt.xlabel(vs)\n",
    "    plt.title(title)\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def make_figure(dd, nn, samples, title, plot_vs, log=False):\n",
    "    df = generate_data(dd, nn, samples)\n",
    "    draw_plot(df, title, plot_vs, log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_plot_different_d_series(dfs, ds, title, log=False):\n",
    "    p = plt.semilogy if log else plt.plot\n",
    "    for (df, d) in zip(dfs, ds):\n",
    "        p('n', 'kappa', data=df, marker='o', linewidth=2, label=\"d = \" + str(d))\n",
    "    plt.xlabel(\"n/d²\")\n",
    "    plt.ylabel(\"κ\")\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def draw_plot_different_d_series_quadratic_n(dfs, ds, title, log=False):\n",
    "    p = plt.semilogy if log else plt.plot\n",
    "    for (df, d) in zip(dfs, ds):\n",
    "        df.loc[:,'n/d^2'] = df.loc[:,'n'] / df.loc[:,'d'] / df.loc[:,'d']\n",
    "        p('n/d^2', 'kappa', data=df, marker='o', linewidth=2, label=\"d = \" + str(d))\n",
    "    plt.xlabel(\"n/d²\")\n",
    "    plt.ylabel(\"κ\")\n",
    "    plt.title(title)\n",
    "    plt.legend()\n",
    "    plt.show()    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plots!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### plots against d with n varying quadratically"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(3, 10+1)\n",
    "nn = [math.floor(d ** 2 / 3) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = d^2/3; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = [5, 8, 10, 12, 15]#, 17, 20]\n",
    "nn = [math.floor(d ** 2 / 3) for d in dd]\n",
    "make_figure(dd, nn, 4, \"n = d^2/3; median of 4 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(4, 10+1)\n",
    "nn = [math.floor(0.25 * d ** 2 ) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = 0.25 * d^2; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(5, 10+1)\n",
    "nn = [math.floor(0.2 * d ** 2 ) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = 0.2 * d^2; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(8, 10+1)\n",
    "nn = [math.floor(0.125 * d ** 2 ) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = 0.125 * d^2; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dd = [5, 8, 10, 12, 15, 17, 20]\n",
    "nn = [math.floor(d ** 2 / 4) for d in dd]\n",
    "make_figure(dd, nn, 4, \"n = d^2/4; median of 4 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### plots against n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "nn = [5, 10, 15, 20, 25, 30, 35, 40]\n",
    "dd = [10 for n in nn]\n",
    "make_figure(dd, nn, 10, \"d = 10; median of 10 samples\", \"n\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEKCAYAAAD9xUlFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzs3Xd4FFX3wPHv7G56SC+kkgChEyAgvSgdkaIggihNX0BFioqivirqz1cEpUkTBUTFAihNFGkKSO8hoSQQAqmk97q78/tjQ2hJCMm2hPt5Hh/C7O6dY4Ccmbn3niPJsowgCIIgAChMHYAgCIJgPkRSEARBEEqJpCAIgiCUEklBEARBKCWSgiAIglBKJAVBEAShlEgKgiAIQimRFARBEIRSIikIgiAIpVSmDuBBubm5yQEBAaYOQxAEoUY5efJkiizL7vd7X41LCgEBAZw4ccLUYQiCINQokiRdq8z7xOMjQRAEoZRICoIgCEIpkRQEQRCEUjVuTkEQBOGm4uJiYmNjKSgoMHUoZsPa2hpfX18sLCyq9HmRFARBqLFiY2OpU6cOAQEBSJJk6nBMTpZlUlNTiY2NJTAwsEpjPBRJIeJoIoe3XCEnrRB7Fys6DWlAow51TR2WIAjVVFBQIBLCbSRJwtXVleTk5CqPUeuTQsTRRP5edxF1kRaAnLRC/l53EUAkBkGoBURCuFN1vx+1fqL58JYrpQnhJnWRlsNbrpgoIkEQBPNV65NCTlrhAx0XBEGoqtmzZ/P5559Xe5wFCxbQvHlzWrRowahRo4w6kV7rk4K9i1WZx+0cLY0ciSAIprb5dBxd5uwlcNZ2uszZy+bTcaYO6R5xcXEsXryYEydOEBYWhkaj4eeffzba+Wt9Uug0pAEqy3v/N9XFGjKT80wQkSAIprD5dBxv/3aOuIx8ZCAuI5+3fztX7cTwySef0LhxY3r37s2lS5f0EqtarSY/Px+1Wk1eXh7e3t56Gbcyav1E883J5NLVR85WKFQKspLz2fTFaYbOaIOTp62JoxQEoboCZm1/4M/kF2uY/ssZpv9yptz3RM8ZWO5rJ0+e5Oeff+b06dOo1WpCQkJo27btPe9bt24d8+bNu+d4w4YN2bhx4x3HfHx8eOONN/D398fGxoa+ffvSt2/fB/i/qp5anxRAlxhuX2lUVKDm9yVnSbicyab5pxg6ow3Ode1MGKEgCDXRgQMHePLJJ7G11V1YDh48uMz3jR49mtGjR1dqzPT0dLZs2cLVq1dxcnLi6aef5ocffuC5557TW9wVeSiSwt0srVUMerU125eeJS4ig03zTzN0ehtcvEViEISaqqIreoAuc/YSl5F/z3EfJxsOzupZ5fNWZgnog9wp7N69m8DAQNzddVWun3rqKQ4dOmS0pFDr5xTKY2GlZOCUVvg2cSY/q4jNC06RGpdj6rAEQTCQmf0aY2OhvOOYjYWSmf0aV3nM7t27s2nTJvLz88nOzmbbtm1lvm/06NGcOXPmnv/uTggA/v7+HDlyhLy8PGRZZs+ePTRt2rTKMT6ohzYpAFhYKhn4cjB+zVzIzy5m8/zTpMRmmzosQRAMYGgbHz59qiU+TjZI6O4QPn2qJUPb+FR5zJCQEJ555hlat27NsGHD6NatW7Xj7NChA8OHDyckJISWLVui1WqZOHFitcetLEmWZaOdTB/atWsn67vJjrpYw46vwrgWloqVnYoh09rg7l9Hr+cQBEH/Lly4YNSr6JqirO+LJEknZVlud7/PPtR3CjepLJQMmNSSgGA3CnPVbFl4mqRrWaYOSxAEwehEUiihtFDQf2ILAlu5UZinZsvCMyRezTR1WIIgCEYlksJtlCoF/Sa2oEGIO0X5arYuOkPCFZEYBEF4eIikcBelUkHfF5oT1M6D4gIN2xafIT4yw9RhCYIgGIVICmVQKBX0Ht+MRu09KS7UsO3LM8RdSjd1WIIgCAYnkkI5FEoFvcY1o0nHuqiLtPy+5CwxF9NMHZYgCIJBPRRJIXPbNiJ79uJC02ZE9uxFZjkbTO6mUEj0HNOUpl28UBdr2b40lOvhqQaOVhCEmkpfpbMnTJiAh4cHLVq0uON4Wloaffr0ISgoiD59+pCerv8nGLU+KWRu20bCe++jjo8HWUYdH0/Ce+9XOjFIConHRjeheTdvNMVa/lh+juhzKQaOWhAEgwhdDwtawGwn3a+h600dUZnGjRvHjh077jk+Z84cevXqRWRkJL169WLOnDl6P3etTwpJCxYi39WgQi4oIGnBwkqPISkkejzbmJY9fNCotfz51TmuhorEIAg1Suh62DYVMmMAWffrtqnVTgyGKJ3dvXt3XFxc7jm+ZcsWxo4dC8DYsWPZvHmzXs53u1pfEE+dkPBAx8sjSRLdRjZCUkqE7o1lx1fn6PdiC+q3cddHmIIgVNdsxwf/THE+/PYf3X/ljlv+snRDlM6uyI0bN/Dy8gLAy8uLpKSkSn+2smp9UlB5eekeHd1F6eT0wGNJkkTXp4NQKCTO7I7hr6/D6PNCcxq29dBHqIIg1DCGKJ1tarU+KXjMmE7Ce+/f8whJk5lJ3okT2La7bymQO0iSROdhDVEoJU79dZ2dq8KRZZmgdp76DFsQhAdVwRU9oJtDyIy597ijH8wIq/Jp9V06uyKenp4kJCTg5eVFQkICHh76vyCt9XMKjoMG4fXxR6i8vUGSUHl7Ydu5M2i1xLwyhcKoqAceU5IkOg5tQLvHA5C1MrtWhXPpaKIBohcEQW96vQ8WNnces7DRHa8iQ5TOrsjgwYNZu3YtAGvXrmXIkCFVjr08tT4pgC4xBO3dQ9ML5wnauxf/r1di37Mn2sxMYv4zEXVy8gOPKUkSHQbX55EnApFl2P3teS4efrB5CkEQjCh4BAxarLszQNL9Omix7ngVGaJ0NsCoUaPo1KkTly5dwtfXl1WrVgEwa9Ysdu3aRVBQELt27WLWrFl6Od/tHtrS2dr8fK6NHUdBaCjWzZtT7/vvUNhWrVfziT+ucnTrVZDgseea0KyL8ZpsC8LDTJTOLpsonV0FChsb/JYvw8LPj4LwcOJeex1Zra7SWO0eD6TTkw1Ahr+/v0j4gTg9RysIgmAcD21SAFC5uuK38iuUjo7k/PMPiZ98QlXvnEL61aPzsIYA/LPuEuf+idVnqIIgCEZh0KQgSVJ/SZIuSZJ0WZKkch9+SZI0XJIkWZKkB1sKpAdWgYH4Ll+GZGlJxk8/k1by7K4q2vTxp+vTQQDs/zmCs3vLWOkgCIJgxgyWFCRJUgJLgQFAM2CUJEnNynhfHWAqcNRQsdyPbUgI3nPngiSR9PkXZP6+vcpjterlR/eRjQD4d30kZ3Zf11eYgiAIBmfIO4X2wGVZlqNkWS4CfgbKWj/1MTAXKCjjNaNx6N8PjzffBCDh7bfJPXasymO1fNSXHs82BuDgxsuc+uuaXmIUBEEwNEMmBR/g9ucnsSXHSkmS1Abwk2X5dwPGUWku48bi/PzzyMXFxE55lcIrV6o8VovuPjz2fBOQ4PCmK5z4I1p/gQqCIBiIIZNCWdv8SmdxJUlSAAuA1+87kCRNlCTphCRJJ5KrsKegsiRJwnPWW9j37oU2K6vKexhuatbFm15jmoIER7dGcez3q3qMVhAEc2Po0tkzZ86kSZMmBAcH8+STT5KRof+ukIZMCrGA322/9wVuL0JUB2gB/CNJUjTQEdha1mSzLMsrZVluJ8tyO3d3wxagk5RKfObNw7pVMMXx8cRMmow2N7fK4zXp5EXvcc2QJDj++1WObo2q8gonQRCqZ3vUdvpu7Evw2mD6buzL9qiqzx8aUnmls/v06UNYWBihoaE0atSITz/9VO/nNmRSOA4ESZIUKEmSJTAS2HrzRVmWM2VZdpNlOUCW5QDgCDBYluXq70yrJt0ehuVY+PtTcP48sa+9VuU9DACNO9Slz4TmSAqJE39Ec2SzSAyCYGzbo7Yz+9BsEnITkJFJyE1g9qHZ1U4Mxiyd3bdvX1QqXcm6jh07Ehur/6XvBiuIJ8uyWpKkKcBfgBJYLctyuCRJHwEnZFneWvEIpqVyccF/5VdEjxxF7r79JH70MXU/nF2p4ldlCXrEE0khsWtVOKf+uoZWK9P5qQZVHk8QhDu1XNvygT9ToClg1oFZzDpQfrmIc2PPlfuasUtn32716tU888wzVfpsRQxaJVWW5T+AP+46Vmb1KVmWHzVkLFVhGRCA7/JlXB83noz167Hw9cVtYgV11++jYVsPFAqJv74O48yu62g1Wro+HSQSgyDUUKYqnf3JJ5+gUqkMUo671pfOri7bNm3wnjuXuOnTSZ4/HwsvLxwHPVHl8eq3caf/pBbsWBlG6N5YZI2sa94jEoMgVEtFV/QAfTf2JSH33qKVXnZe7By+s8rnNWbpbNBVR/3999/Zs2ePQX5uPNRlLirLoV9fPGe9BUD8O++Qe6R6++wCW7kzYHJLlCoF5/bFse/HS8haMccgCIY0LWQa1krrO45ZK62ZFjKtymMau3T2jh07+Oyzz9i6dWvp3Ym+iaRQSS5jx+I85nkoLib21VcpjIys1ngBLd14/CVdYgg/EM/f6y6KxCAIBjSw/kBmd56Nl50XEhJedl7M7jybgfUHVnlMY5fOnjJlCtnZ2fTp04fWrVszefJkvZzvdg9t6eyqkDUa4qbPIHvXLlTeXgT8/DMW1ex8FHMhjT+WhaIu1tKkU10ee74pCoV4lCQIlSFKZ5dNlM42EkmpxHveXGxatUIdn0DM5Mlocqq+hwHAr6kLA6e0QmWp4OLhRPasPY9Wo9VTxIIgCA9GJIUHpLC2xnf5Mizq+VN4/gJxM2ZUaw8DgG9jZwa92gqVlZKIozfYvUYkBkEQTEMkhSrQ7WFYidLZmdwDB0j88MNqb0bzDnJm8KutsLBWEnkiiZ2rzqMRiUEQBCMTSaGKLOvVw2/5MiQrKzI2bCT1q5XVHtOroRODp7bG0lrJlVNJ7Pw6HI1aJAZBEIznoUgKhqp3YtO6Nd6fzwNJInnhQjK3Vn+Tdt36jgye3gYrWxVRZ5LZsTIMTbFIDIIgGEetTwqGqndyk0OfPni+/TYA8e/+l9wjR6o9pmeAA0NKEkN0aAp/fnUOdbGm2uMKgiDcT61PCotOLaJAc2f/ngJNAYtOLdLbOVzGPI/L2LEleximUhARUe0x3f3rMGRGG6ztLLgWlsqfy8+hLhKJQRDMmaFLZ9/0+eefI0kSKSkp1T7X3Wp9UkjMTXyg41Xl8dab1OnbF212NjGTJlN8I6naY7r71WHoa22wqWPB9fNpbF8WSrFIDIJQZZnbthHZsxcXmjYjsmcvMsvZgWxq5ZXOBoiJiWHXrl34+/sb5Ny1PinUtatb5nFrlTXF2mK9nUdSKPCe+xk2bdqgTtDPHgYAVx97hs4IwcbBktiL6az/3zHWvn2QpZP3svadg0Qc1W9yE4TaKnPbNhLeex91fDzIMur4eBLee7/aicGYpbMBZsyYwdy5cw1WL63WF8SbFjKN2Ydm3/MIKV+dz4y/ZzCvxzxsVDZ6OZfC2hrfZUu5NnIUhRcuEDd9um6FkoVFtcZ18bbjydfasOGzE2Qk5pcez0kr5O91FwFo1KHs5CcID4sLTR58Z7NcUED8zDeJn/lmue9pevFCua8Zu3T21q1b8fHxoVWrVpX+zIOq9XcKZdU7ebnVyzhaObIvdh+Td00mqyhLb+dTOTvj9/VKlC4u5P77Lwl62MMA4FzXDgtL5T3H1UVaDm+pei9pQRCq7vbS2Q4ODhWWzq5uQby8vDw++eQTPvroI32FX6Zaf6cAusRwd9GrvgF9mbRrEqeSTjFuxzi+6v0V7rb6afVp6e+P3/JlXBs7jsyNv2Lp44PbSy9Ve9y8zKIyj+ekFVZ7bEGo6Sq6ogeI7NlL9+joLipvb4L27qnyeY1VOvvKlStcvXq19C4hNjaWkJAQjh07Rt26+ntSUOvvFMrTwKkB3w/4ngCHACLTI3n+z+e5nnVdb+PbtGqFzxef6/YwLFpMxubN1R7T3sWq7BckOLs3RuyAFoQKeMyYjmR9Z+lsydoajxnTqzymMUtnt2zZkqSkJKKjo4mOjsbX15dTp07pNSHAQ5wUALzsvVg7YC3NXZsTlxPHmD/HcDHtot7Gr9OrF57vvgtAwn/fI/fw4WqN12lIA1SWd/6RSRIgw7/rI1n/yXFiLqZV6xyCUFs5DhqE18cfofL2BklC5e2N18cf4ThoUJXHNHbpbGMQpbOB3OJcpv09jaMJR7G3sGdxz8U8UvcRvY1/47O5pK1Zg8Lennrr1mHduFGVx4o4msjhLVfISSvE3sWKjkPqY2Gl4uDGSLJSdJPp9du402VYQxzc9DOBLgjmSpTOLlt1Smc/HEkhdD3s+QgyY8HRF3q9D8Ej7nhLkaaIWQdmsevaLiwVlnze43Me839MLzHLWi1xr71O9o4dqOrWJeCXn7Hw9NTL2DepizWc3RPDiT+voS7UoFQpaNPXn5B+9bCwuneCWhBqA5EUyib6KVQkdD1smwqZMYCs+3XbVN3x21gqLZnXfR4jGo2gSFvEjH9msPly9ecBoGQPw2dzsAkJQZ2YSMykyWhycvQy9k0qCyVt+wcwenZHGrX3RKPWcuKPaH6cfYTI4zf0sgJKEITar/YnhT0fQXH+nceK83XH76JUKPlvx/8yKXgSGlnDewffY03YGr2EobCywnfpEiwDAii8eJG4qdOQi/W3ee4me2cr+kxozlNvhODuX4ec9EJ2rgpn0xenSI7J1vv5BEGoXWp/UsiMfaDjkiQxpc0UZrWfBcD8k/OZf2K+Xq6079jDcOgQCR/MNtgVvFdDJ4bPasdjzzXBpo4FCZcz2fC/4/zz4yXyc8pe2ioIglD7k4Kj74MdLzG66WjmdJuDSlKxJnwN7x96H7W2eh3WACz9/PBbsRzJ2prM334jZdmyao9ZHoVCollXb0Z/2JFWPf1AkgjfH8e6948Q+neM6O4mCMI9an9S6PU+WJSxCqf1s/f96MD6A1ncczHWSms2X97Ma/+8RoG64L6fux+b4GB85n8BCgUpXy4hY5N+5i7KY2VrQdcRQYz8b3v8mjpTmKfmwC+R/PLJcWLFElZBEG5T+5NC8AgYtBgc/QAJrOrojp/5EfLT7/vxbr7d+Lrv1zhYOvB3zN9M3j2Z7KLqP5uv07Mnnu++A0DCe++Rc/Bgtce8HxdvOwZNbc2AyS1xcLMmLT6XLQvP8OdX58hKyb//AIIgVMgYpbO//PJLGjduTPPmzXnzzfJrNlVV7U8KoEsMM8JgdgbMjAKftrpVSFumQCWe6bf2aM3a/mvxsPHg5I2TTPhrAin51a9j7jJ6NC4vTAC1mrip0yjQU4XFikiSRP3W7oz6oAMdhtRHZakg6nQyP354lKNbo0RpbqFWiziayNp3zL/KcHmls//++2+2bNlCaGgo4eHhvPHGG3o/98ORFG6nsoRhq8DKAS7+Dse/qdTHGjo35LvHv6OeQz0upl1kzJ9jiMmOqXY4Hq+/Tp0B/dHm5hIzcRLFicb5S6qyUNJuQACjP+xI0COeaIpLlrB+cITIE2IJq1D7RBxN5O91F0trhd2sMlzdxGDM0tnLly9n1qxZWFnpSt54eHjo5Xy3ezg2r5UlfBNsGAdKS3hxD3gFV+pjqfmpvLT7JS6kXcDNxo0VvVfQ2KVxtULRFhZy/YUXyD9xEqtGjai37geUdepUa8wHFX85gwO/RJASo9s/4R3kRLdngnDzNW4cgvAgbt+ktXTyXoOc45UVPct97eTJk4wbN46jR4+Wls6ePHnyPVfwVSmIFx0dzRNPPEFYWFjpsdatWzNkyBB27NiBtbU1n3/+OY88cm/1BbF5rSqaPwltx4GmCDaOh8LKbSZztXFldb/VdKjbgZT8FMbvGM+pG6eqFYrCygq/JUuwDAykMCKCuGnTkIuMu2zUu6ETT7/9CI+Oboy1vQXxkRms/0QsYRWEihizdDaAWq0mPT2dI0eOMG/ePEaMGKH3u/qHonR2ufrPgZhjkHQe/ngDnlxRqY/ZW9qztPdSZu2fxe7ru5m4ayJf9PiCHn49qhyK0skJv69XEv3MSHIPHSbh/Q/w+vR/BuuuVBaFQqJ5Nx8ahHhwfPtVzv0TR/j+OC6fuEH7QfVp0d0bhfLhvY4QzFtFV/QAa985WGaZeXsXK8b+r0uVz2us0tkAvr6+PPXUU0iSRPv27VEoFKSkpODurp+y//Aw3ymAbqnq8DWgsoGzP8GZnyr9USulFZ/3+JxhQcMo1BQy7e9pbL2ytVrhWPr64rdiBZKNDZmbN5OyZGm1xqsqazsLuo1oxMj/tse3yc0lrBG6JayX7r9iSxDMUVlVhlWWCjoNaVDlMY1ZOhtg6NCh7N2re0wWERFBUVERbm5uVY6/LA93UgDwaAKPz9V9vf11SIms9EeVCiUfdPqAF1u+iEbW8O6/77I2fG21wrFp2eLWHoalS8n49bdqjVcdLt52DJ521xLWBafZIZawCjVQow51eWx0k9K+JPYuVjw2ukm1Wtkau3T2hAkTiIqKokWLFowcOZK1a9fq/WmCQSeaJUnqDywClMA3sizPuev1ycArgAbIASbKsny+ojENUTobWYZfX4SwjeDZEl7cDRbW9//cbb4L/455J3S3hy+0eIFpIdOq9YeV/vPPJM7+EFQq/FaswL5r1W9v9UFdrOHMrhhO7ohGXaRFaXFbFdYy2oQKgjGIKqllM8uJZkmSlMBSYADQDBglSVKzu972oyzLLWVZbg3MBeYbKp4KSRI8sQCcA+HGOdj13gMPMab5GD7p+glKScmqsFV8ePjDapXFcB45Etf/vFiyh2EqBRcqbjVoaCoLJe0ev2sJ63axhFUQahtDPj5qD1yWZTlKluUi4GdgyO1vkGU567bf2gGm+8li7QDDV4PCAo6thAtlPxusyOAGg1n02CKslFb8Gvkrb+x7g0JN1fsnu8+YgcPjj6PNyyNm0mSKExKqPJa+2Dtb0/eF5jz5eghufva6KqzfhLN5/mlSYkUVVkGo6QyZFHyA23d3xZYcu4MkSa9IknQF3Z3CVAPGc38+IdCnpKT2llcg48F7Nvfw68HKPiupY1mHPdf38PLul8kpqlrvBEmhwGvOp9i2a4c6KYmYiZPQZJvHD17voNuWsNrdWsK678dLFOTovyS4IJRH3KXeqbrfD0MmhbIeqN8TrSzLS2VZbgC8Bfy3zIEkaaIkSSckSTqRnJys5zDv0vElaNQfCjJh4wugefAfcCGeIazptwZ3G3eOJR5jwl8TSM1PrVI4CktLfJd8iWX9+hRGRnJ11CgiH+vJhabNiOzZi8xyVjsYw80lrKM/6kjwY74gSYTtj+OH9w9z7p9YUYVVMDhra2tSU1NFYighyzKpqalYWz/YnOjtDDbRLElSJ2C2LMv9Sn7/NoAsy5+W834FkC7LsmNF4xpkovluuamwoitkx0PX16D3B1UaJjY7lom7JhKTHYN/HX9W9l2Jj/09N0uVUhQbR9TQoch3dWyTrK2r3XxcX1Ljc/h3fSSxF3XLVl197Og2ohE+jZ1NHJlQWxUXFxMbG0tBQfWrF9cW1tbW+Pr6YmFhccdxk/doliRJBUQAvYA44DjwrCzL4be9J0iW5ciSrwcBH9wvaKMkBYBrh+DbgbqVSc//Bg0q3hhTnpT8FF7a/RIX0y7ibuPOV32+Isg5qEpjRXTthibl3kJ8Km9vgvbuqdKY+ibLMlfPpPDvxkiyU3X/UBuEuNN5WEMcXMsoYS4IglGYfPWRLMtqYArwF3ABWC/LcrgkSR9JknRzL/gUSZLCJUk6A7wGjDVUPA+sXmd49G1Aht8mQvaNKg3jZuPG6n6raefZjuT8ZMbuGMuZpDNVGkuTWvYjKLUZTEDfJEkS9du48+wHHegwOBCVpYIrp5L5cfZRjm0TVVgFwdw9vAXxKkOrge+GQPQBqP8YPPcbKKqWRws1hczcN5O/Y/7GWmnNF49+QXff7g80RmTPXqjj4+85LllaEvDzT1g3u3vFr+llpxVw+LfLRJ5IAnQbhroMC6JBiLtRS3gIwsPO5I+PDMWoSQEgK0E3v5CXouvi1u31Kg+l1qr56PBHbLq8CZWk4uOuH/NE/Scq/fnMbdtIeO995LKen0oSjkOH4j59GhaenlWO0VDiIzPY/0sEqbG6ORGfRk74NXMhbH8cOWmF2LtY0WlIg2rtLhUEoXwiKehT5C5YNxwkJYz/E/w7VHkoWZZZcGoBa8LWADCr/SxGNx1d6c9nbttG0oKFqBMSUHl54TZxIkVXr5L2449QXIxkY4PrhAm4vjABha1tleM0BK1W5vy/8RzdEkVB7r2rulSWimqXHRAEoWwiKejbzv/CoS91bT0n7QfbextgPIhvw77li5NfADAxeCJTWk+p1uOUomvXSPpiPtk7dwKgcnfHffo0HIcORVKaVxmKgtxivnvnEMWF984vVLdipSAIZTP5RHOt0/P9W208t75aqTaeFRnXYhwfd/kYpaRkZehKPj7yMRpt1SdhLevVw3fxIur98D3WLVuiTk4m4d3/cnXYcHIPH65WrPpmbWdRZkIAXTesc//EUpRf9RIhgiBUnUgKlaWy1JXBeMA2nhUZ2nAoCx5dgJXSig0RG5i5fyZFmuo1tLFt146AX37Ge95cVF5eFF68yPXxE4iZ/BKFUVHVjllfblaqLMv+nyNYM+sg/6y7SHKMeezgFoSHhXh89KCq2MazIicST/Dq3lfJKc6hg1cHFj22CDsLu2qPqy0oIG3td6SuXIk2NxeUSpyfGYHblCmoyuj/akw3++Wqi27telZZKGjSxYu0uFziIzNKj3sGOtCihw8N23qgsjCvR2GCUFOIOQVD2jYdTq4B14YwcR9Y2Vd7yEtpl5i0axKpBak0d23Ost7LcLHWzw9udUoKyV8uIWPDBtBqUdjb4zZ5Es7PP4/CqvwrdkOLOJrI4S1Xylx9lBafS9iBOC4dTqCoQPeoycpORdNOXjTv5oOTp3lNoguCuRNJwZCK8+Hrnro2nq1GVbqN5/3EZMUwcddEYnNiCXAIYGWflXjZe+llbIDCyEhuzJtH7v4DAFh4e+NNtyTQAAAgAElEQVT++ms4PP642e4ZKC7UEHniBmH74ki+futRkl9TZ5p39yEw2E20CBWEShBJwdCSLsLKR0GdD0NXQOtRehk2OS+ZybsnE5EegYetByv7rKSBU9XbBZYl59+DJM2dS2FEBAA2rVrhMestbNu00et59O1GdBZh++OIPH4DTbHusZOdoyXNunrTrKsP9s6mu+sRBHMnkoIxnPoetk4BCzuYtA/cqlbT6G5ZRVm8uudVTiWdwtHKkaW9ltLKvZVexr5J1mjI+O03khctLq2nVKd/fzxefw1LPz+9nkvfCnKLuXQkkbD9cWTcyANAUkgEtHSlRQ8f/Jq4ICnM885HEExFJAVj0EMbz/IUqAuYuW8m/8T+g43KhgWPLqCLj/7X72tyckld9Q1pa75FLihAsrDA+fnncZs8CaWDg97Pp0+yLBMXkUHYvjiunklGq9X9XXZ0t6F5Nx+advbC2t7iPqMIwsNBJAVjKciCr7pD+lV45D8w8HO9Da3Wqvng0AdsvbIVlULF/7r+jwGBA/Q2/u2KExJIXriQzC1bAVA6OeE2ZQrOz4xAsjD/H6y5mYVcOBhP+IF4ctJ13e6UKgUN23rQoocPnoEOZjtvIgjGIJKCMcWfhm/6gLYYRnwPzQbf/zOVpJW1zD8xn7Xn1yIhMajBII4nHicxN5G6dnWZFjKNgfUH6u18+WHhJH32GXnHjwNgGRiIx8w3sH/ssRrxQ1WrlbkWlkrYvjiun08tbevk6mtPi+4+NGrviaW1yrRBCoIJiKRgbIeXwV9vg7UjTP4XnPz1OvzqsNUsOLngnuPWSmtmd56t18QgyzI5e/eSNHceRdeuAWDboQOeb71plpVYy5OZnM/5f+M4fzChtEWohbWSxu3r0qKHD64+1V9KLAg1hUgKxibL8NMoiPgTfNvD+D9Aqd/HLl1/7kpmYeY9x73svNg5fKdezwUgFxWR/vMvpCxdiiYzU1eJdcgQ3GdMN8tKrOXRFGu5ciaJsH1xJFy+9f2rW9+RFj18aBDiLjbFCbWeSAqmkJcGy7uUtPGcAb1n63X44LXByPe2uUZCInRsqF7PdTtNZiYpy1eQtm6drhKrtfWtSqx21d95bUypcTmE74/j4tFEiks2xVnbWdC0sxfNu3vj6C42xQm1k0gKplLaxlOra8rTsJfehu67sS8Jufd2WfO09WT307v1dp7yFF2/rqvE+tdfgHlXYr2fogI1kcdvELY/jpSYW32v/Zu50Ly7DwEtXcWmOKFWEUnBlPbNhb8/ATt3mHwQ6ujnUcv2qO3MPjSbAs2dTXbcbdz54fEf8Lb31st57ifv5ElufDaXglDd3YlV48Z4vvUmdp07G+X8+iTLMjeiswjfF0fkyaTSTXH2zla6TXFdvLFzEpvihJpPJAVTuqON56Pw3KYqt/G82/ao7Sw6tYjE3ETcbd1BhqT8JNxt3FneezmNXRrr5Tz3I2u1ZP3xJ0nzv0Adr7t7sevRHc+ZM7Fq2NAoMehbQW4xFw8nELY/jsykfEC3Ka5+Kzea9/DBt7FzjViBJQhlEUnB1PTYxrPC0xRlMf3v6RxPPI6dhR0LH1tIR6+OBjlXWbQFBaR99z2pX31VWonVacTTuE+ZgsrV1Whx6JOslYmNSCd8XxxRZ1OQSzbFOXna0rybN006eWFtZ/57NwThdnpNCpIkWcuyXHDXsT6yLO+qRoxVUmOSAkDkblg3rKSN5x/gb5gf1kWaIt759x3+iv4LlULF/3X5P70uUa0MdWoqyUuWkPHL+tJKrK6TJuIyZoxJK7FWV25GIedLNsXlZpRsirNQENTWg+Y9fPAMcCDy2I1yq70KgrnQd1LYDQyRZTlXkiR7YAEQLMty1ZsVV1GNSgoAO9+DQ4v11sazPFpZy+cnPuf7898D8Hrb1xnbfKzRH3cUXr6sq8S6bz9QUon1tddwGGi+lVgrQ6vREn0ulfD9cVw/n1Z63N7FirzMIrSaW/+ORK9pwRzpOykMBt4AFgP/A1YB82RZ1lb4QQOocUlBXQRr+kPcSWjyBDzzAxjwh+Pa8LV8fkJXamN009HMbDcTpcL4K4NyDh4k6bNblVitWwXj+dYsbEPMuxJrZWQm5xG+P54LhxIoyC0u8z2i17RgbvQ+pyBJUi/gN+BxWZYPVjO+KqtxSQEgPRpWdIfCTBgwDzpMNOjp/rz6J+/++y7F2mL61OvDp90+xUpp/Ec4skZD5qZNJC1ahCa5pBJrv354vPG62VdirQx1sYavXt1X7uuvrOhpxGgEoWKVTQqVWhIjSdI5dI+M1MCvkiSFSpJkuN1StY1zAAxepPt657uQYNhv3YDAAazovQJ7C3t2XdvFpF2TytwJbWiSUonT8OE03LEDt5dfQrK2Jvuvv4h6fCA3PptL+vr1RPbsxYWmzYjs2YvMbduMHmN1qCyU5fealuDsnhg0aqPfTAtCtVT28VG9so7LsnxN7xHdR428U7jJAG08KxKRHsFLu14iKT+JBo4NWNFnBXXtTPecuzgxkeQFC8ncsqXM1yVra7w+/gjHQYOMHFnVldVrWpJ0VU8AHNys6Ti0AQ3betToORWh5hNLUs1RcT583QuSwiF4JDz1lcFPmZCTwEu7X+JK5hU8bD1Y3ns5jZwbGfy8FckPD+faqGeRi4rueU3l7U3Q3j0miKrq7u413XFIfaxsLDj022XSE3VNgDwCHOgyrCHeQU4mjlZ4WImkYK6SL+naeBbn6bWNZ0UyCzOZuncqp5JOYW9hz+Kei3mk7iMGP29FLjRtduty+i5NL14wcjSGodVouXAogWPbrpKXpUuAga3c6PRkA5zr1qyaUULNp9c5hZpu8+k4uszZS+Cs7XSZs5fNp+NMF4x7YxgwV/f19tchJdLgp3S0cmRl35X0qdeHnOIcJu2axI6rOwx+3oqovLzKfS3mlSkURkUZMRrDUCgVNO/mw+iPOvLIE4GorJRcPZvCTx8d458fL5GbWWjqEAXhHrX+TmHz6Tje/u0c+cWa0mM2Fko+faolQ9v4GCLE+5Nl+O0/cG4DeLaAF/forY1nRTRaDXOPz+XHiz8CMLPdTMY0H2Pw85Ylc9s2Et57H7ngtj2RKpXugXxxsW5n9PDhuL3yMhYeHiaJUd9yMws5/vtVzh9MQNbKqKyUhPT1p3VvfyysalZBQaHmEY+PSnSZs5e4jPx7jvs42XBwlgmXDBZm69p4pkXpvY1nRWRZ5tvwb5l/cj4AY5qN4fV2r6OQjH/TmLltG0kLFqJOSEDl5YXHjOnYdexI8tKlZGzYCBoNko0NruPH4zJhAkr72vHIJS0hl8ObrhAdqluma+tgSftBgTTt7CUqswoGI5JCicBZ28voQAAScHWOcUtB3MOAbTzv5/eo33nv4HuotWr6B/Tnk66fYKm0NNr576cwKoqk+fPJ2a2bdFa6uuI+5RWchg+vET2jKyMuIp1Dv14m6Vo2AM5ednR+sgH1WrqKlUqC3ok5hRLeTjYPdNyovNtA3491X2+dAunGW+H7RP0nWNZrGXYWduyI3sHk3ZPJKsoy2vnvx6p+ffyWLKHej+uwad0aTWoqiR9+RNSgwWTt3ElNu5gpi08jZ4bPakffF5vj4GZNekIu25eFsmXBaZKumc+fhfBwMWhSkCSpvyRJlyRJuixJ0qwyXn9NkqTzJZvh9pS3H6I6ZvZrjE0ZrRaf66jfHspV1mEyNBoABZnw64ugKbtsgiF08u7Et/2/xd3GneOJxxm3Yxw3cm8Y7fyVYRsSQr2ffsRn8SIs69WjKDqauKnTuDbqWfJOnTJ1eNUmSRJB7Tx59oOOdH06CCs7FXERGWz49AQ7V4WTlXLvo09BMCSDPT6SJEkJRAB9gFjgODBKluXzt73nMeCoLMt5kiS9BDwqy/IzFY1blSWpm0/HMe+vS8Rn5GNjqSSvSENjzzpsmdIFa3PozZuXpiuznRVnkDae9xOfE8/k3ZO5mnmVunZ1Wd5rOQ2dza8nglxcTPqGDaQsXYYmNRUA+9698HjtNazq1zdxdPpRmFfMyR3XCN0bi0atRaGSCH7Ul7YDAkS5bqFaTD6nIElSJ2C2LMv9Sn7/NoAsy5+W8/42wBJZliusIlbdfQp5RWqe+PJfopJzeb5jPT4e2qLKY+mVAdt4VkZmYSav7n2V00mnqWNZhy97fklbz7ZGjaGyNDm5pK1eTeqaNcj5+aUrldynvILK3d3U4elFVmo+x7Ze5dLRRACsbFW0HRBA8KO+KC1q/VNfwQDMYU7BB4i57fexJcfK8wLwpwHjAcDWUsXikW2wVCr4/sg1doYnGvqUlVOvMzz6tu7rTZMg27iPcRytHFnZZyW9/HuRXZTNxJ0T2Rm906gxVJbS3g73qa/S4K8dOD2ju7HM+OUXLvfrT/KXS9Dk5Jo4wupzcLWh9/hmjHjnEXybOFOYp+bQr5dZN/sIEccSSxv/CIK+GTIplLV8osy/yZIkPQe0A+aV8/pESZJOSJJ0Ijk5udqBtfBx5K0BTQB489dQEjLN5Lltt9chsDvkJsOmiaA1bjE1a5U1X/T4gmcaP0ORtog39r3BugvrjBrDg7Dw8MDrw9nU37oF+169kPPySFm6lCv9+pH+00/IxcabnzEUd/86DJ7WmidebYWLtx3ZqQXsWn2eDXNOEHsp3dThCbWQyR8fSZLUG/gS6CHLctL9xtVXmQtZlhn/7XH+uZRMx/ourHuxI0qFGSwDvL2NZ8/3oPsbRg9BlmVWha1i0SldZdfxzcczve10k+xleBB5J0+SNHce+WfPAmAZEID7669Rp3fvWrHEU6uVuXg4gWNbo8jN1JXNqNfSlU5PNsDV27DFFYWazxzmFFToJpp7AXHoJpqflWU5/Lb3tAE2Av1lWa5UvQd91j5KySmk/8IDpOQU8kbfRkzpGaSXcavNSG0872frla18cPAD1LKagfUH8nHnj7FQmvdkpyzLZO/cRdL8Lyi+dh0AmzZt8Jj5BrYhISaOTj+KizSc3R3DqZ3XKC7QIEnQtLMX7QfVx86p5rY+FQzL5EmhJIjHgYWAElgty/InkiR9BJyQZXlrSZvPlkBCyUeuy7Jc4Q4ufRfE2x+RzJjVx1AqJNZP6kTbes56G7tabrbxdPCFyQcM1sbzfg7FHWLGPzPIU+fRwasDCx9diL2l+V+VysXFpK9fr1uplKZrn1mnT2/cZ7yGVf1AE0enH3lZRZzYfpXwA/FotTIqSwWte/vTpq8/ltYqU4cnmBmzSAqGYIgqqZ/+cYGv9kfh62zDH9O64WBtBlfDmmJY3R/iThiljWdFzqee5+XdL5NakEpj58Ys670MD9uaUY9Ik5NTslLp21srlZ4ejvsrtWelUsaNPA5vvkLUad18m00dC9o/EUjTrt4oRdkMoYRICg+gSK1l+IpDhMZm8kSwF1+OamMez6CN3MazIrHZsby0+yWis6LxsvNiRe8V1HeqOXsDim8kkbJkCRm//gpaLZKtLa4TJuA6fhwKu9pRUynhcgaHfrtMYpRuN7STpy2dnmxAYCs38/j7LJiUSAoP6GpKLk8sPkBukYa5w4MZ0c5MegiHb4YNY0FpCS/uBq9WJgslvSCdKXunEJocioOlA0t6LaGNRxuTxVMVhZcvkzR/ATl79wKgdHPT1VQaNqxW1FSSZZmo08kc3nSFzGTdqjqvho50HtaQuoGOJo5OMCWRFKrg15OxvL7hLLaWSra92pUG7mby7Pz3GXBiNbg0gEn7wKqOyULJV+fz5v43+SfmH6yUVnzW7TN61TPuRjt9yDt+nBvzPqcgVNcv2zIwEPfXZtSalUoajZbw/fEc336Vghzd0tyGbT3oOLQ+ju62Jo5OMAWRFKpAlmVm/HKGzWfiae7twG8vd8ZKZQZlMEzQxrMiaq2a/x39HxsiNiAh8XaHtxnVxPAd5PRNlmWy/9pJ0oL5d61UmoltSM26AypPYb6a039d48yeGDTFWhRKiRY9fGj3eAA29uZTFVcwPJEUqii7oJiBi//leloeL3YN5L9PNDPYuR7I7W08bVwgPx0cfaHX+xA8wujhyLLMytCVLDmzBIAXW77I1DZTa+RVtlxURPr6DaQsq70rlXLSCzi6NYqLRxJBBksbFW371yP4MV9UlmZw4SMYnEgK1XD6ejpPrziMWivz7fhHeLSxmay02ToVTq2985iFDQxabJLEALApchMfHv4QjaxhcIPBzO402+z3MpRHk5ND6qpVpK35VtcRTqnEacTTupVKbm6mDk8vUmJzOPzbZa6f1yU/e2crOgypT+P2dZHMYfOmYDAiKVTTsn8uM3fHJdzsLfljWjc86hi+XeZ9LWgBmTH3Hnf0gxlhxo+nxIHYA7y+73Xy1fl09u7M/EfnY2dRc1f06FYqfUnGr7/V2pVKMefTOLTpMikxOQC4+dnT+amG5GcVcXjLFXLSCrF3saLTkAY06lDXxNEK+iCSQjVptTLPrz7KwcupdAtyY+349ihMfSU124myy0dJMDvD2NHcITwlnJf3vExaQRpNXZqyrPcy3Gxq9tV14eXLJH0xn5y//wZurlSagtPwYUiqmr85TNbKXDqWyNEtUeSkFwK6rTC3/0hQWSp4bHQTkRhqAXOoklqjKRQS80e0xtnWggORKaz696qpQ9LNIZSljun/wTZ3a84PA37Av44/F9Iu8Nwfz3E10wy+Z9Vg1bAhfsuX4f/dWqxbtkSTkkLi7NlEDRpM9u7dNb77m6SQaNLRi9EfdqTTkw2AOxMCgLpIy+EtV0wQnWAqIilUwNPBms+f1u0LmPvXRc7FZpo2oF7v6+YQ7laUD8kRxo/nLn4Ofnz/+Pe0dGtJXE4cY/4cw5mkM6YOq9rs2rcnYP0v+CxcgIW/P0VXrxI75VWujX6OvNOnTR1etakslYT0K7/pYU5aIef/jSc3s9CIUQmmIh4fVcLsreF8eyiaAFdbfp/aDXsrEz46CF0Pez6CzFhw8AaVLaRFgq0bPL8JvIJNF1uJvOI8Zu6fyf7Y/VgprZjXfR6P+T9m6rD0Qi4qIv2X9bqVSum60tVWLVqgSUpCnZyMyssLjxnTcRw0yMSRPri17xwkJ63iH/weAQ4EBrsSEOyOq49djVxt9rAScwp6VFCsYejSg1xMzGZYiC9fjDDdruJ7FOXBL8/BlT1g5QjPbQS/9qaOCrVWzf8d+T9+jfwVhaTg3Q7vMqKxaVZIGYImJ4fUb74h9ZtVoFbf8ZpkbY3Xxx/VuMQQcTSRv9ddRF10q4+H0kJBo0c8yMsuJvZiOpriW6/Zu1gRGOxOQLArPkHOoiOcmRNJQc8uJ2XzxJf/UlCsZdHI1gxpXVETOSNTF8KvL8CFbWBhB6N+hPqPmjoqZFlmxdkVLDu7DICJwROZ0npKrbq6jOzxKOob93bJU7q70+jAfhNEVD0RRxPLXX1UXKgh9mIaV0NTiD6XSn5WUennLKyU+Dd3ISDYjXotXMXGODMkkoIB/Hj0Ou9sOoe9lYo/pnbD39WMygVo1LB1Cpz9CZRWMGItNB5g6qgA+DXiVz4+8jEaWcPQhkN5v9P7WChq5l6Gu11o2uze2dkSdp074zJhAnZdOteqRAi6lUs3rmURHZpCdGgqqXE5pa9JEtRt4EhASzcCW7nh5Glb6/7/ayKRFAxAlmVeXneKP8MSae3nxIbJnbAwp9LEWi38OROOf6Nr0PPUSmg53NRRAbA/dj9v7HuDfHU+XXy6ML/HfGwtzCipVlFkz16o4+PvfeG2tZ1WjRvjOmE8DgMGIFnWzivorNR8okNTiT6XQtyldLSaWz9XHN1tCAh2IyDYDa+GjqKct4mIpGAgmXnFDFi0n/jMAl5+tAFv9m9isljKJMuwezYcXAhIMGgRtB1r6qgAOJd8jlf2vEJ6YTrNXJvxZMMnWR22msTcROra1WVayDQG1h9o6jAfSOa2bSS8975uB3QJydoaz1mz0GRmkvbD92iSUwBQeXriMmYMTiOeRlnHdEUNDa0oX83182lEh6ZwLSyVgtxbvbKtbFX4N3clMNgN/+YuWNnWjjvGmkAkBQM6djWNkSsPIwPrXuhA54ZmuEnrwBe6VUoA/f4HnV4xbTwlrmVdY/KuycTmxCIhId+2Gc9aac3szrNrZGJIWrAQdULCPauPtEVFZG3bRurqNRRd0a33V9jZ4TRiBC5jnsfCy8uUoRucViuTGJVJ9NkUos+lkJ6YV/qaQiHhFeRYOlktqrcalkgKBrZgVwSL9kTiUceKHdO742Jnho8Fjn4Ff76p+/rRt6HHWybr3na7lPwU+m7sS7G2+J7XvOy82Dl8pwmiMixZqyX3wAFSV60m79gx3UGVCofHB+A6YQLWTczsjtNAMm7kEX0uhejQFOIvZyJrb/38ca5rS2ArNwJauuFZ39H0FQRqGZEUDEyt0TLq6yMcj06nd1MPvh7Tzjwn007/AFtfBVkLnaZA3/8zi8QQvDb4jruEmyQkQseGmiAi48k/F0bamjVk7dihmweidk9Kl6cgt5jr4am6x0zhaRTl31raa21vQUALVwKC3fBr5iJ6TuuBSApGEJeRz4CF+8kqUPPh4OaM7Rxg6pDKFr4Jfv0PaIuh7TgYOB8Upi2X3HdjXxJyE+45bqW0YlW/VbRyN6O9IAZSFBtH2ndrydj4K3Ke7rHKwzApXRaNRktCZAbRoalcDU0mK+XWHI1CJeHbyLl0srqOixkUp6yBRFIwkj/OJfDyulNYqhRseaULTb0cTB1S2SJ2wvrnQV0ALZ+GocvBhCWut0dtZ/ah2RRoCsp8vYtPF15p9Qot3VsaOTLj02Rmkv7zL2VMSj+P04gRtXpSuiyyLJOekMfV0GSiQ1NJvJp5Rx1IV197AksShId/HVHyu5JEUjCit38L5adjMTT0sGfblK7YmGvTkqsH4KeRUJQDjQfC8NVgYbqrru1R21l0alHp6qP/tPwPCbkJrLuwjjy17sq5u293Xm79Ms1dm5ssTmPRTUr/Tuqa1RRdfvgmpcuTl1XEtTDdctfr59NQF2pKX7N1sCSgpSsBrdzxbeKMhbn+2zMDIikYUX6RhkFL/uVyUg7PdvDnf0+a8dVt7En44SkoyNDteh75I1iaV4+A9IJ01oav5ceLP5Kv1jWff9TvUV5u9TJNXZuaODrDK52UXr2GvKNHdQdvTkqPH49109r/PSiPulhDXERGyaa5lNKS36AryeHX5NZjpriL6aI3xG1EUjCy8/FZDF16kCKNlhXPhdC/hRlf1d0Ih++GQm4S+HWAZ9eDjZOpo7pHWkEa34Z9y8+Xfi5NDr38e/FSq5do7NLYxNEZR+mk9F9/gUZ3hWzXuRMuE154qCalyyLLMimxOaUJIula9p1vkLjjsdPD3htCJAUT+PbgVWZvO4+DtYo/p3fHx6mMMtfmIuUyfDcEsmKhbrCuwqqdGe63QLeEdU3YGn659AuFGt2VYZ96fXip1UsEOQeZODrjKIqNI/3770jfsPGhn5QuT25GYely1+hzqWW+x87JknFzuho5MvMgkoIJyLLMi2tPsOdiEu0DXPhpYkeU5jwJlhED3w2GtChwawRjtujKcZuplPwUVp1bxfpL6ynSFiEh0S+gHy+1eon6TvVNHZ5RaDIzSf9lPWnffycmpSuwdPLecl/zauBI0COeNGzn8VAV7hNJwURScwoZsOgASdmFzOjdiGm9zfxKNvsGfD8Uks6DUz1dYnAJNHVUFUrKS2LVuVVsiNhAsbYYCYkBgQOY3GoygY7mHbu+iEnpilWmN4RCIeHXzIWgRzwJbOVW6/dCiKRgQgcvp/DcqqNIwPpJnWgX4GLqkCqWlwY/DIP4U1DHS5cY3M3/mX1ibiLfnPuGXyN/Ra1Vo5AUPB74OJNbTaaeQ/mdxGoTMSldtrJ6Q6gsFXQbEYTSQknEsRvEXEgr3VGtslAQ2MqNoPZ18W/mglJV+4r2iaRgYp/tuMjyf67g42TDH1O74Wjuhb8KsnTLVa8dBFtXeO438G5t6qgqJSEnga/Pfc2myE2oZTVKScnA+gOZHDwZPwc/U4dnNPlh4aStXi0mpUtU1BsCID+7iMsnk4g8foOEK7da7VrZqWgY4kGj9p54NXCqNfsgRFIwsWKNluErDnM2JoOBLb1Y8mwb8/9HWZQH68fA5V1g5QCjN4B/R1NHVWlxOXF8Hfo1my9vRiNrUEpKBjcYzMTgifjW8TV1eEZT5qR0o0a4TBiP4+OPi0npMmSl5BN54gYRx26QFp9betze2Yqgdp4EtffEzdfe/P8NV0AkBTNwLTWXgYv/JadQzZynWjKyvb+pQ7o/dVFJF7etYGELI9dBg56mjuqBxGTHsDJ0JduubEMja1BJKoY0HMLE4Il425vvRLq+3ZyUTv/+e9TJyYCYlK6M1LgcIo7dIOJ44h3zEs51bWnUvi5Bj3ji6G7GKwvLIZKCmdh8Oo7pv5zBxkLJtle70NCjBvxD1Khh21Q4sw6UlvD0t9CkZpWzBriedZ2vQr/i96jf0cpaVAoVTzV8iv8E/4e6dg/PWnUxKV01cknZ74hjN7h8MumOvhCegQ40au9Jw7ae2DrUjDsvkRTMyGu/nOG303E09XJg08udsbaoAVvxtVrY8RYcW6nr4vbkVxD8tKmjqpLozGhWhK7gj6g/kJGxUFgwLGgYL7Z8EU87T1OHZzSyLN+alD5yRHdQpcJhwABcJzy8k9KVodFoiTmfRuTxG0SdTSkttSEpJPyaOBPU3pP6rdyxtDHfFUxmkRQkSeoPLAKUwDeyLM+56/XuwEIgGBgpy/LG+41ZE5NCTqGaJxYfIDo1j/FdAvhgUA2p4yPLukY9/84HJHhiAbQbb+qoqiwqI4oVZ1ewI3oHMjKWCkuebvw0L7R4AXdbd1OHZ1T5YeG3ynffNilt1bQZWX/+gToh8Z6GQYJOcaGG6NAUIo7f4HpYKtqSFUxKC5ujSCIAAB4hSURBVAUBLd1o1N6Tes1dUVqY1womkycFSZKUQATQB4gFjgOjZFk+f9t7AgAH4A1ga21NCgBnYzIYtvwQaq3M6nHt6NmkBl2hHpgPez7Ufd3nY+gy1bTxVNPl9MssP7ucndd0zXyslFaMaDyCCS0m4GZjnru6DaWsSenbSdbWeH38kUgM5SjIKebyKd0KpvjIjNLjVrYq6rdxp1H7ungHOZlFwyBzSAqdgNmyLPcr+f3bALIsf1rGe78Ffq/NSQHgq31X+PTPi7jYWbJjWjc8HGpQXfhjX8Mfb+i+7vGWrpNbDV6JARCRHsGKsyvYdW0XoGsH+kzjZxjfYjyuNq4mjs64NJmZXO7dB2129j2vKd3cCDqwv0avvDGG7LQCIk/cIPL4DVJickqP2zla0vARTxo94om7fx2TfR/NISkMB/rLsvxiye+fBzrIsjyljPd+y0OQFLRambFrjnEgMoWuDd34bkJ7s7iCqLQzP8KWV3Rd3Dq+Av0+qfGJAeBi2kWWn1nO3hhdaQQblQ0jm4xkfPPxOFs7mzg647nQtJnukWEZrBo1wmnYUzgMHozK+eH5nlRVWnwuEccTiTx+446GQU6etgSVJAgnT+P2pDaHpPA00O+upNBeluVXy3jvt1SQFCRJmghMBPD392977do1g8RsDElZBQxYdIDU3CJmDWjC5B4NTB3Sgzm/BTa+oOviFjIGnlho8i5u+nI+9TzLzyznn9h/ALBV2fJs02cZ22wsTtbmV0VW3yJ79kIdH3/vCwpFadtQLCyo07MnTsOewq5LFyRl7fizNxRZlrlxNYuI4ze4fOIG+dm3VjB51KtDo/Z1adjOAztHK4PHYg5JQTw+KsffF5MY/+3x/2/vzKOjrPK8/7m1JSFLBbIAgUBAEAEJa1Qk9tvoyyI2CAQBWxEbwV2xneOMnu6xmT7dY8/bp1UYwQVkbOx+FRBEEAEBN8CFsISwKHsgZIWsJGSppO78cR+KBAoMgUrVU7mfc+pU1a2nit+PqtS3nvvbsFkEHz1xOwMSTfaFc3gTLH1ATXG7OU1lJvlxitv1Zt+ZfSzIWMCWnC0AhNvDeaD3AzzU5yGcIU4/W+c7ytasIe/fX0ZWX/hlK0JD6fCHl7GEh1O2YiUVW7Z4BMLWvj3OCeOJnjgRRxcT1OD4GXe9m1MHSzi8vYCjGadxVRsZTAI69WpLz5T23DAwjhAfdT8IBFGwoQLNdwE5qEDzr6WU+70c+x6tSBQA/rjmAIu3HadrTBs+fSaVyFCTfalmbYP/PwVqz8KNd6taBj9OcfMFmaczWZCxgG252wCIsEcwrc80HuzzIFGOAB27eo2UrVlD4WuvU5eX5zX7yFVQSNmqVZSuXIHrxEnPeptbbiE6bSKRI0diCTNfYVdLU1dbT9beIg5tz+fE/iLcdUYGk81C134x3JjSnq79YrBdx/R1v4uCYcQYVMqpFVgspfyzEOKPwA4p5WohRArwMdAWqAbypZRXzNcMFlGoqatnwvxvOZBXzoSBnXhtijn6DDUiZ6dqpFdVAt1+AVM/gJAIf1t13ckozGB+xny+z1O5/ZGOSB7q8xAP9n6QCEfw+dsUpJRU7dhB6YqVlG/YgKxSQ5AsERFE3XMP0WkTCe3XTwenm0B1pYtjGac5tL2AnEMlnsFAjlCrymBK6UBlWQ0/rDl2TVPkAkIUfEGwiALAkcIKxv73Vqpc9bw6uT8TB5mwP0/BATWsp7IQOqeofklhwRmI3FmwkwUZC9ievx2AKEcU0/tOJyY0hrcz3/bMmp49aDb3dDdfBXhzqa+ooPyzzyhbsZKqPXs86yE9e+JMm4hz3Dhs7QK8U3CAUFFSw5GdqgfT6ZOXZoKdpzlT5LQomISl6Sf5txV7CXdYWfvsHSTFBta85CZRdFQJQ1k2tO+nprhFBG8xWHp+OvMz5rOzYKfXx0Otocy5fU6rEobz1Bw+TOnKjyn75BPqi4vVot1O5PDhKjidmqqD002kJL+Sw+kF7Fh3wtPiuyER7UKY/p/Dmvx6WhRMgpSSpz/YzdrMPPp3drL88dtxmLGXe2m2EobioxDTU81kcHbyt1U+Q0rJ9vztPLHpCVxu1yWPdwzvyOeTPveDZYGBrK3l7Ndfq+D0N980Dk6PH0/0xAk4uraOmRfXypWmyD31VtObVTZVFEz47RNcCCH4zwn96BQdxp5TZfxt40F/m9Q8ohNhxnqI7wtFh2HxaDXmM0gRQnBrx1upc9d5fTyvMo96d30LWxU4CIeDqBEjSHzrTXp8+SVxzz+Po2tX6goKKHr7bY6OGs2JaQ9RumoVbiMeofFORDvv6aqXW79WtCgEAM4wO/PuH4DVInj762NsOXza3yY1j4h4ePhT6DQEyk7C4ruh8Ed/W+VTrtRtNW11Gl+c/AKznY1fb+zt44l9dBbd16+j6z/exzlhAiIsjHPp6eS9+BKHU+8g7+U/ULVnT6v/v/LG0HtvwOZo/FVtc1gYeq9vapz09lEAMW/zYV7deIi4yBDWz76DmAjfF7T4hJqz8MH9kLUFwtrBtJWQMNDfVvmEtcfWMufbOVTXX8jtt1vshNvDKa1RvXD6x/XnuUHPMaTDz565txrqKyooX7dOBaczMjzrIT174JyYhvNeHZxuyM9NkWsKOqZgQurdkvsXfs/248UM7xXH4odTzJvS56pSU9wOf66muP16KXS93d9W+YS1x9Yyd9fcRtlHI7qOYPmh5byT+Q7F1SrgmtoplecGPUevdoE//7olqTly5EJwuqhILdpsRA4fjjNtIhGpqQhb4LakNgtaFExKbmkVd8/dQlmVi5d/1YcZqd38bVLzqauFlbPgwCqwhakpbj3u8rdVLUqlq5IlB5bw3r73OFd3DoFgTPcxPDXgKRIjW8/86KYgXS4qvv6a0vPBaaOlty0+XgWn0ybq4PQ1oEXBxKzfl8/j/9iJw2rh46dup2+CiVsruOvVFLfd/1BT3CYtht6trw1zcXUxCzMXsvTgUlxuFzaLjftuvI9Hkx9tde26m4KroJCy1Z9QtmIltVlZnvU2Q4bgnJRG1MiRWNq0bEM5s6NFweT87uO9/POHk3SPC+fTZ1Jp4zDx6bPbDRtegh/eUlPcxr8J/af42yq/kFORw4KMBaw5ugaJJMwWxkN9HuLhvg+32uroKyGlpGrXLlU5vW7dhcrp8HCixowhelIaocnJ5t1mbUG0KJicqtp6xr2xlcOFFUxNSeQvacn+NunakBK+/DN881d1/56/QcpM/9rkRw6XHGbe7nl8lf0VANEh0czqN4spN00hxGrSBAMfU19Rydn16yj9aEWj4LSjxw1Ep03COW4stpjWNQfjatCiEAT8lF/OuDe2UVvnZv6vB3FPchAMWN/6Omz6g7p9cxpkb4eyU+DsDHe9DMmT/WtfC5NRmMFrO19jV+EuQBW9PTngScZ2H4s1SFqS+4Kao0cpXbmSslUXB6d/iTMtjYjUVMrXrbtic7/WhhaFIGHJd1m8/Ml+IkNtrJt9B53bBsE+avoiWPsvl67bw2DsvFYnDFJKtuRsYe6uuRwqOQTADc4beGbQM9yZeKfeGrkC0uWi4ptvKP1oRaPgtIiMVFtNdReKC1v7aFEtCkGClJJZS3ay6ccCBndty9JHb8NmDYKaw//qBlXFl647E+G3+1rengDALd2sPbaW+RnzyanIASA5LpnnBj1HSocUP1sX+LgKCylfvZrSj1Y0Ck43xJaQQM8vNresYQGCbnMRJAgh+H+TkmkfFcLOEyXM++KIv026PlSVeF8vO3XZkZDBjkVYGHvDWNaMX8OLt7xIu9B2ZJ7OZMaGGTyx6Ql+Kv7J3yYGNPb4eGJmzqT7us8ue0xdbi6yzntrEo1CnymYhG+PnuGBRT8gJcRGOCiqqCUhOowXRvVi/EATNp577WbVVdUbnW+B1N/CjaPVKMhWSqWrkvcPvM97+9+j0lUJwJhuY3h64NO6xuFnuOxoUcCemEjMIzNwTpiAJaT1BPX19lEQMuvv6Wz8sbDRWpjdyisT+5lPGDKXqfoFV4NmaBabqmVwnVP343pD6nMqIB1E4z6vluLqYhbtXcSHP32oahyEjUk3TuKx/o/pGofL4G20KHY7lshI3EZLb2tsLO2mTaPt/VOxRgXnJL2GaFEIQm7/y2ZyS6svWe8UHca2F5veQjdgyFwGm//YOPuo1xjYtQS+ewPK1b46zkS4/RkYOA0cQRBobya5FbmqxuHYGtzSTZgtjGl9pvFw34eJdET627yAw9to0agxYzi7cSNF7yyk+sABQNU8RE+dQruHpmNvH+9nq32HFoUgpNuLa7ncu7X730fQNtzRovb4lLpa2Lsctr0OZ1RGDm1i4NbH4ZZZQTvdrSkcKTnCvN3z+DL7S0DVOMzsN5OpN03VNQ5NREpJ5bffUrRoEee+U2NWhd2Oc/x4Yh6ZgSMpyb8G+gAtCkHIsL98QU6p997zDquFEX3bM2VIIqk9YrFYgiSN0e2Gg5/B1lfVTGgARwQMfhiGPgVRCX41z59cXOPQIbwDT/Z/krE3jMVmMXEFfAtTtXcvRQsXcXbjRpXkIASRI0cSM3MmYf1u9rd51w0tCkHIqt05vLRyL1WuC8NbHFZB97gIDhac9STtdIoOY9Lgztw3pHNw1DWA+mPN2gJbX4OjxiQqix36T4VhsyG2p3/t8xPeahy6O7vz7KBndY3DVVJz/DjFixdTtuoTpEtN02sz9DZiZ82izdChpv+/1KIQpKzancNfNxwkt7SqUfZRbmkVH+08xbId2ZwqUWcTQkBqj1gmD0lkZN/2hNiCpEI2N0NtK+1fBUhAqCZ7qb+FToP8bZ1fcEs3nx3/jDd2v6FrHK4RV0EhxUv+TumHS3FXqqyv0L59iZk1k8gRI0w7Y1qLQivF7ZZ8d6yIpenZrN+fT22dmo0b3cbO+AGdmJKSSO+OQZJpUXQUts2FPR9Afa1a6/5LJQ7d/o9SxVaGq97F8kPLeTvzbc8ch2GdhjF74Gx6x/T2s3Xmor68nJIPPqR4yRJPKw171y7EzHgE5/h7TZfOqkVBQ9k5F6syclians2BvHLPenJnJ5OHJDJuQAJRoUGQ6lmeB98vgB2LobZCrSUMVOJw06+gFfYQOuc6p+Y4NKhxuLvb3Twz4BkSo3SNw9Xgrq6mbNUqit5djCtb1dZY42KJmT6d6ClTsEaaI/NLi4KmEftyyli2I5tVu3Mor1YVnaF2C2Nu7sjklERu7dbO9HumVJVA+rvw/Ztw7oxai+mpYg7JU8AWRNlZTaSkuoSFexc2qnFIuzGNx/s/rmscrhJZV0f5hg0ULVxEzU+qutwSEUHb+++n3UPTsMXF+dnCK6NFQeOValc96/flszQ9m++OFXnWu8WGc9+Qzkwa1Jn4qFA/WngdcFWpoT7b5kHZSbUWmaCylQY/DCGtb25BXkUe8zPmN6pxeLD3g/zm5t/oGoerREpJ5dZtFC1cyLnt2wEQDgfOCROImfGbgJ0Op0VB87OcKKpk+Y5TfLTzFPnlqijOahEM7xXH5CGJDL8pHruZm+/Vu2D/xypjqVAVKhEaDbc+Brc8BuGtr/f+xTUOzhAns/rN0jUOzaRqzx6KFi3i7KbNKkPOYiFylJHO2revv81rhBYFTZOpd0u+OXSapenZbPqxgDq3+kzERoSQNqgTk1MSuSHOxL+upYTDn8OWVyFbFSphC4PB02Ho0xDd+vbYMwozeH3X6+wsULUf7du056kBT2EVVt7IeIP8ynw6hHdg9qDZ3NP9Hj9bG/jUHDtG0bvvUrZ6DRjprOHDhhEzayZtbr01ILZmtShomsWZiho+3pXD0h3ZHCms8KwP6dqWySmJ/Cq5o7lHg574Tp05HN6g7lts0O8+FXeIb13ZOVJKtuZsZe6uuRwsOQiAQCAb1M2HWkOZc/scLQxNxJWfT/Hfl1C6dCnuc6qHV2i/fiqd9a67/JrOqkVBc01IKdl1spRl6dl8mplLZa0qmIsIsTG2f0cmD0lkQGJ0QPwCahb5+1Q6674VII1iwF73qIylxNaV1++WbtYdX8fvtv6Oell/yeNtQ9qyeNRiukR1wWFtfcH65lBfWkrJBx9QvOR96ktUm3hHUhIxMx8hatw4LI6W/3/UoqC5blTW1LE2M4+lO7LZeeLCHIQb20cweUgiEwd1pp1Z+y4VH1fN93b/A+qMZoNdU5U49LirVdU6JP89udFZwsVYhIWE8ASSnEkkRSXRzdmNpKgkkpxJxIXFmfcHgg9xV1VRunIlxYv/B1eOKiq0xcfTbvp0oqdMxhrRctuyWhQ0PuFI4VmW7TjFyl2nOFOhCsbsVsGIPu2ZPCSRO3rGYTVj36WKQvjhLdi+CGrK1Fr7fqp1d5/xYDXxllkTGfnRSPIq8y5ZD7GGEN8mnpyKHNzS7fW54fZwukZ19YhEt6huJDmT6BrVlTBbmK9ND3hkXR3l69ZTtHAhNYdUOxJLVJRKZ532ILZY36cHa1HQ+BRXvZvNPxaybEc2Xx0sxIhNk+AMNfouJZLYzoR9l6rLVRHc9wugokCtte0Gw56F/r8Gu8nTda/A2mNrmfPtHKrrL7RnbxhTqK2vJftsNlllWRwvP05WWRZZ5epSdl5IvdAhvIMSi4sEo0N4ByzCxNltzUBKSeU331C0cBHnjO8xERKCc+IEYmbMwJHou6QHLQqaFiO/rJoVu1TfpRNF5zzrw3rEMHlIIqP6diDUbrKqYle1ap+xbS6UHFdr4fEw9EkY8giEBkmrkItYe2wtc3fNverso9LqUrLKszhedlwJhSEYJ8+epM7tffxlqDWULlFdPGLRcEsqwmHibLcmcm73booWvUvFZmNmtMVC1OjRxMyaSWjv65/0EBCiIIQYDcwFrMAiKeVfLno8BFgCDAaKgClSyqwrvaYWhcDF7Zb8cLyYZTuy+WxvHjVG3yVnmJ3xAxKYnJJI3wSnn628Stz1cOATlbGUn6nWQpyQ8gjc9gREBO9QlutBnbuO3Ipcr4JxpurMZZ8XGxbrVSwSIhKCri14zZEjFL27mLI1a8CYHx1+xx0qnTUl5brFavwuCkIIK3AIGAGcAtKB+6WUBxoc8ySQLKV8XAgxFZggpZxypdfVomAOyqpcrN6Ty7L0bPbmXNhauLlTFFOGJDJuQCe+/KnQa8fXgERKOLoZtr6uWngDWENg4INkVsUSv38x8fI0hSKO7EEvkDLuMf/a20zSV79N4q6/togvZ2vPcqL8xCVicaL8BDX1NV6fY7PY6BLp/ewiOjS60bHzlj/PJ2UbOG0TxNVJ7nWO4tn7XvWJL9cDV14exe+9R8my5cgq1ek4tH8ysbNmse6LhSRsyqRtOZREQe7IZCb/aelVvX4giMJQYI6UcpRx/yUAKeUrDY7ZYBzznRDCBuQDcfIKRmlRMB8HcstZtiObj3fnUFalCnusAkBQ3+CtDrVb+P09vbn75o7+MbSJ2HJ3ELb9v3EcWQd45rJ4qJIO9vR9gRt/+YCfLGweh776J/33/5UwUetZ84cvbummsPo02RWnOFl5iuzKC9eF1acv+zynPYrE8M50Du/EmdxD7KnPwtUg6SHE7WaS4zYm/+L5lnCj2cjys9R/sp76VZ9B+VkA3EDD6EuNDQ6NvzphCARRmASMllLONO5PA26VUj7d4Jh9xjGnjPtHjWMue16pRcG8VLvq+fxAAcvSs9l65PJbB2bhBpHDasfvCRfef9Vqrj/nhOCk3UaW3c5x4zrLuD5nCa6gdUitZHimZPomN1YvX9NFUZC6/ccmv15TRcGXm3PeNsIudq0pxyCEeBR4FKBLly7XbpnGL4TarYzrn8C4/glXnDdtlpqHEroRVuddEKSEUmGuYHS0LPdalhFQvkhoX6sutwLgAlxIqiiyCk7arWTbLfwtJsx7jYmUON0mSa6xwncD4eGN3h9uW+59/VrxpSicAhrmV3UGci9zzClj+8gJFF/8QlLKd4B3QJ0p+MRaTYuSEB3mdd50p+gwtr14px8sah75c+LowKVbGgUijg5zjvjBouaTP6eHqX1pB5wfyvr+or4U2i8Vhfg6yeaZ+1vUrmtl61u9ifEiACU+0mlfnm+lAz2FEN2EEA5gKrD6omNWA9ON25OAL64UT9AEDy+M6kXYRWmqYXYrL4zq5SeLmkf2oBeoko3PbKqkg+xBL/jJouYTTL7c6xxFqLtxoV2o2829zlF+sqj55I5Mpuain+81NrXuC3wmClLKOuBpYAPwI7BMSrlfCPFHIcQ447B3gRghxBHgeeBFX9mjCSzGD+zEKxP70Sk6DIE6Q3hlYr/AzT66DCnjHmPf4D+RTxxuKcgnjn2D/2TK7KNg8uXZ+15lWsQo4l1uhJTEu9xMiwjs7KPLMflPSzk0PpmiKBVwLoq6+iDz1aCL1zQajaYV0NRAc3CF6zUajUZzTWhR0Gg0Go0HLQoajUaj8aBFQaPRaDQetChoNBqNxoPpso+EEKeBE818eixg/v4KCu1L4BEsfoD2JVC5Fl+6Sinjfu4g04nCtSCE2NGUlCwzoH0JPILFD9C+BCot4YvePtJoNBqNBy0KGo1Go/HQ2kThHX8bcB3RvgQeweIHaF8CFZ/70qpiChqNRqO5Mq3tTEGj0Wg0VyBoRUEIsVgIUWhMdzu/1k4IsVEIcdi4butPG5uCECJRCPGlEOJHIcR+IcRsY92MvoQKIbYLIfYYvvyHsd5NCPGD4ctSo9W6KRBCWIUQu4UQnxr3TemLECJLCLFXCJEhhNhhrJnxMxYthPhICPGT8Tcz1KR+9DLei/OXciHEcy3hS9CKAvAeMPqitReBzVLKnsBmzNGquw74Fyllb+A24CkhRB/M6UsNcKeUsj8wABgthLgN+C/gNcOXEuARP9p4tcxGtYY/j5l9GS6lHNAg5dGMn7G5wHop5U1Af9R7Yzo/pJQHjfdiADAYOAd8TEv4IqUM2guQBOxrcP8g0NG43RE46G8bm+HTJ8AIs/sCtAF2oaYqngFsxvpQYIO/7WuiD52NP8w7gU9R42XN6ksWEHvRmqk+Y0AUcBwjVmpWP7z4NRLY1lK+BPOZgjfaSynzAIzreD/bc1UIIZKAgcAPmNQXY7slAygENgJHgVKphjKBGtFqlkk7rwP/ipp9AhCDeX2RwOdCiJ3GTHQw32esO3Aa+B9jS2+RECIc8/lxMVOBD4zbPveltYmCaRFCRAArgOeklD4a2e17pJT1Up0SdwZuAXp7O6xlrbp6hBC/AgqllDsbLns5NOB9MRgmpRwE3I3aovyFvw1qBjZgEPCmlHIgUIkJtoquhBGTGgcsb6l/s7WJQoEQoiOAcV3oZ3uahBDCjhKEf0opVxrLpvTlPFLKUuArVJwkWghxfgptZyDXX3ZdBcOAcUKILOBD1BbS65jTF6SUucZ1IWrv+hbM9xk7BZySUv5g3P8IJRJm86MhdwO7pJQFxn2f+9LaRGE1MN24PR21Px/QCCEEapb1j1LKhgNmzehLnBAi2rgdBvxfVCDwS2CScZgpfJFSviSl7CylTEKd3n8hpXwAE/oihAgXQkSev43aw96HyT5jUsp8IFsI0ctYugs4gMn8uIj7ubB1BC3hi7+DKD4MznwA5AEu1C+IR1B7vpuBw8Z1O3/b2QQ/UlFbEJlAhnEZY1JfkoHdhi/7gJeN9e7AduAI6jQ5xN+2XqVfvwQ+Nasvhs17jMt+4HfGuhk/YwOAHcZnbBXQ1ox+GL60AYoAZ4M1n/uiK5o1Go1G46G1bR9pNBqN5gpoUdBoNBqNBy0KGo1Go/GgRUGj0Wg0HrQoaDQajcaDFgWN5hoxOnEu9LL+lRBiiBDiNiHEPKOr5VB/2KjRNBXbzx+i0Wh+htHA+ss9KKX8HvheCPEskNBiVmk0zUCfKWg0TUAIkWT0519ozIL43KjKBlU5u0kIESaE+FAIkSmEWAqENXj+/UAbKeUKf9iv0TQVLQoaTdPpCcyXUvYFSoE0IUQs4JJSlgFPAOeklMnAn1F98BFCjANeAXoIISb6x3SNpmno7SONpukcl1JmGLd3ouZ1jAQ+N9Z+AcwDkFJmCiEyjdurUT1rNJqAR58paDRNp6bB7XrUj6q7aRxP0H1jNKZGi4JG03wEqsnf+bOHb4AHAIQQNxuPaTSmQouCRtN8BgO75YWukm8CEca20b+iuqVqNKZCd0nVaJqJEOL3wBEp5Yf+tkWjuV5oUdBoNBqNB719pNFoNBoPWhQ0Go1G40GLgkaj0Wg8aFHQaDQajQctChqNRqPxoEVBo9FoNB60KGg0Go3Gw/8CZln5jcU1wvwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [8, 10, 12, 14, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [10, 20, 30, 40, 50, 60, 70]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 4)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series(dfs, ds, \"κ as a function of d and n; median of 4 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [8, 10, 12, 14, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 4)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; median of 4 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; median of 3 samples\")\n",
    "#dfs[0].loc[:,'n']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; median of 3 samples\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plots for random vectors from different distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=89, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def rand_sparse_vectors(n, d, k):\n",
    "    A = np.zeros((n,d))\n",
    "    for i in range(n):\n",
    "        S = random.sample(range(d), k)\n",
    "        for j in S:\n",
    "            A[i][j] = random.gauss(0, 1)\n",
    "    return A\n",
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3, random_generator=(lambda n,d: rand_sparse_vectors(n,d,d//4)))\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random 1/4-sparse vectors, median of 3 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=89, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def rand_hamming_vectors(n, d):\n",
    "    A = np.zeros((n,d))\n",
    "    for i in range(n):\n",
    "        while sum(A[i,]) == 0:\n",
    "            A[i,] = np.random.randint(0, 2, size=d)\n",
    "    return A\n",
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3, rand_hamming_vectors)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random 0/1 vectors, median of 3 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 211,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=102, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def rand_vectors_one_high_covar_dir(n, d, mag=1/2):\n",
    "    zeros = np.zeros(d)\n",
    "    iden = np.identity(d)\n",
    "    spike = unit_vec(np.random.multivariate_normal(zeros, iden))\n",
    "    cov = iden + mag * d * np.outer(spike, spike)\n",
    "    return np.random.multivariate_normal(zeros, cov, size=n)\n",
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    try:\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_one_high_covar_dir)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_one_high_covar_dir)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random vectors with d/2-magnitude covariance spike, median of 3 samples\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 214,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=9, d=8, trial 3 of 3"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/jshi/tools/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:7: RuntimeWarning: covariance is not symmetric positive-semidefinite.\n",
      "  import sys\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=76, d=16, trial 1 of 3LinAlgError; trying again.\n",
      "n=102, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def rand_vectors_3_high_and_low_covar_dirs(n, d):\n",
    "    zeros = np.zeros(d)\n",
    "    iden = np.identity(d)\n",
    "    spikes = [unit_vec(np.random.multivariate_normal(zeros, iden)) for _ in range(3)]\n",
    "    dips = [unit_vec(np.random.multivariate_normal(zeros, iden)) for _ in range(3)]\n",
    "    cov = iden + sum([(d/3) * np.outer(spike, spike) for spike in spikes]) - sum([(1 - 1/(d/3)) * np.outer(dip, dip) for dip in dips])\n",
    "    return np.random.multivariate_normal(zeros, cov, size=n)\n",
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    try:\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_3_high_and_low_covar_dirs)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_3_high_and_low_covar_dirs)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random vectors with 3 d/3-magnitude covariance spikes and 3 (1/d/3)-magnitude covariance dips, median of 3 samples\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 302,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=42, d=11, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbwAAAEWCAYAAAAdNyJXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzsnXd8FEX/x99zl56QhACBFHrovTexUFVEqhRRsYAiPvaGoBKwgF18fsAjqIioICBVsFBEuvQqvacAKaTXu5vfH7uRI7kkl+TS5/165ZXb3dmZ787O7menfoWUEoVCoVAoKjqG0jZAoVAoFIqSQAmeQqFQKCoFSvAUCoVCUSlQgqdQKBSKSoESPIVCoVBUCpTgKRQKhaJSUO4FTwhRUwixVQiRKIT4pITTThJCNCjhNN2FEGuFEPFCiGV2hL9TCBFWQrZ9K4R4t5jiDhVCfF8ccTsCIUQ9IYQUQjiVti2KksG6TAoh6ujvA2MJ2yCEEAuEEDeEEHtKMu3iojjfI+Ve8IAngWjAW0r5cnElIoTYIoQYZ71PSuklpTxfXGnmwnCgJlBNSvlACaddrAghXIQQ0UIIr3zCvSqE+EkIsVsIMaik7CsrCCH8hBArhRDJQohLQogHbYSZJ4R4UggRIIRYI4SI0AW5XinYe1EI0aek0y1JpJSX9feBuYSTvg3oCwRLKTtnPyiEuEsIcVQIESeEiNHLTVAJ21hmqAiCVxf4R1aeGfR1gdNSSlNpG1IM3A4cklIm5RPuYynlSOA54JHCJFTOa2KzgQy0D58xwFwhRItsYe4G1gMW4DdgWIla6CDK+X0qCeoCF6WUybkc/wfoL6X0BQKBM8DckjKuzCGlzPMPuAj00X+PB44BNXIJOwk4BySiZfQQq2MhwF9APFqN7Kc80lwGXNXDbgVa5BLuWyAT7eFPAvro+961CnMnEJbtel4Bjujx/wS4WR0fBBwCEvRruRt4DzADaXo6/6eHlUCI/tsH+A6IAi4BbwIG/dijwHbgY+AGcAG4J4/rbwZsAeKA48D9+v5p+rVm6nY8YeNcdz0Pbuj34FXr67cRfhZwRb/e/UBPq2OhwFL9uhJ1WzpaHW8HHNCP/QQssc77bOnkmwfAp8BL+u/6enlJBDYA/wd8bxXWDViXZQ9QR8+vOrmkHwosB77Xr3Uc0BnYpZ8XqafhYnWOBCagvSRuoAmN0I8Z9WuJBs4Dz+jhnfTjgcAaIBY4C4zPZssy3ZZE4CjQGHgDuK7fj365XIenXgYaW+1bBMy02m4NHMl2npNuX708ysIkYLmN8vGFVRn/Ws+rcOBdwGgVdjxwgpvPf3vdNguQilZmX9PD3q+Xpzi0st4s2zP6Otozmq7b/rqeZiJwCuid37vLKq5X9biSdftrAr/qcW0EqlqF7wrs1O06DNxpdSzXMgnUy3b/H7PKi/PAU9nfScDL+v2OBB7L4xpsliXgCbR3klnP22n55IUrMAOtgpBbGJv5jH3PykS0ZyUReAdoqJ+TgPYeccl2/ZPRnp+LwJhs73Xrd/h9aO/kOP3etM7P3lyvz84C0wcYq9/AWnmEfUC/OQZgpF7AAvRji4Ep+jE34LY84nkcqKLfoM/RvvpzC5s9c7Jv30lOwduj2+mnX9MEq5saj9ZEYACCgKb6sS3AuGxpWwved8Bq3e56wGl0QUJ72WeivRCMwNNABPrLM1uczmiFejLgAvTSb2YTq5fl93nkx0xgm35ttdE+UPISvIeAamgvlZfRPjTcrNJKA+7V7Z4B7NaPuaAJ+4u6zcP1a8xL8PLMA+Ck1XXuQhNAV7SaXyI3Xy5ewAqglz0vPatryQQG6/fWHeiA9oJz0u/ZCeCFbPf3F8AXTVCjgLv1YxN0e2vref0nt77w/gLmoJX1tvq5vbPla3897e/QPgCm6Hk5HriQy3W0A1Kz7XsFWGu1PQmYkS2MPYJXF0hB6x5Av0+RQFd9exXwJZro+qM9R09ZPfvhQCdAoH3g1rV+h1il0xjt3dBXv97X0Mq8i1X4Q3reugNN0D4CAvXj9YCGdt73i8BuNJELQhOYA3o+ugKbgal62CAgBq28G3T7YtA/8Mm7TNbLdv8HoL3wBXCHnq/trd5JJmC6fv336ser5nINeZWlR4Ht+eRB1segBe0ZeDSXcLnmM/Y9K2sAb6AF2ofKJqAB2ofSP8DYbNeflZd36OUh69n/Fv09gvbRdB3oglYex+r31LUw5cLeAvOVfnOD7H3B6OceAgbpv78D5qG1NRckDl89M31yOf5v5uSyfSc5Be8hq+0Pgf/pv78EPsslnS3kInj6jUgHmlsdewrYYlUoz1od89DPzfHxAPREEx2D1b7FQKj+O5S8Be88+ktZ336SPATPxvk3gDZWaW20OtYc/WWL9sBnF6yd5C14ueYB2oNxzuoBNQGeVuF/5ObL5Xs0sfkFrXnTXsHbmk+YF4CV2e7vbVbbS4FJ+u/N6B9K+nY/PbwT2ovaDFSxOj4D+NbKlg1WxwaifaEb9e0qely+uZWPbPvGZ5U1fXsbVjV1fV++gqeH2w48ov/ua3VPaqKVcXersKOBP/XfvwPP5xLnRW4VvLeApVbbBjSxvNMq/ONWx0PQXnp9AGd7y7JVXNa1h5+BuVbbzwKr9N+vA4uynf872ks2vzJZDyvBs2HHqqz8QXsnpVqH1a+vq43z8itLj5KP4Fmd56dfY450CprP2H5Welht7wdet9r+BPjc6vqz5+VS4C3997fcFLy5wDvZ0j6FJpIFLhf29uH1RKuC5jlAQAjxiBDikN5BGge0BKrrh19D+9rZI4Q4LoR4PJc4jEKImUKIc0KIBLQCi1U8juCq1e8UtBoDaIXrXCHiq87NGk8Wl9C+GHOkKaVM0X/aGpwRCFyRUlryiCsvAtG+eqzPzRUhxMtCiBP6qM84tK8x67zOnlduer9KIBAu9RJoT1rknQcD0Pqcsq7hhry1X+KS1bkPSSmbSinvk1K+kk+a1ljnC0KIxkKIX4QQV/Wy9j45y1luZSWvfA4EYqWUidmOW9/Da1a/U4FoeXPAQ6r+31b5SEL7irbGG+2DFCGEL9AU7eOjMPyIJmQAD+rboNX+nIFIq+f7S7SaHhTs2Qnk1vtpQctL6/y5YnX8LNoLNhS4LoRYIoQILMA1Zc/r7NtZ+VwXeCDr+vRrvA0IIJ8ymR0hxD36oKpYPZ57ubVsxchb++Gty5Y19pQlu5BSxgILgdW2+kbzymc7nxV78xls56Wte1oXeDnbPamNVqsrcLmwV/CeRxscMEMIEWIrgBCiLjAf+A/aCEJftOY0ASClvCqlHC+lDESr/czJJa4H0YS1D9rLt15WEnbamoxWe8iilp3ngfaQNczlmMxlP2jt0JloNyeLOmhfrQUlAqgthLC+NwWJKxKtQFifaxMhRE+0L74RaM0pvmhNuvbkdSQQJISwDptrWnZwL1qfXFbcVYUQng6KO4vs93AuWk2xkZTSG60Z2d5yllc+RwB+Qogq2Y4Xpjxk5zTgJIRoZLWvDVp/GGjNpJtk4UcLLgPuFEIEA0O4KXhX0Gp41aWUvvqft5SyhdVxe5+dCKyeFb0M1ebW/LnlHCnlj1LK2/TzJPBBga8sf66g1fB8rf48pZQzKUCZFEK4otUkPwZq6s/VeuwvW9Y4uiw5oX2kZP9oAvLM56I8K7awlZcRNsJdAd7Ldk88pJSL87HXJvYKnklKuRet035htpdxFp56glEAQojH0Gp46NsP6A8RaM1mEq2qnp0qaA9WDJpwvW+njVkcAu7Vh27XQvsCsJevgceEEL2FEAYhRJAQoql+7Bpas1sO9JfLUuA9IUQVXfxfQmt6Kyh/o4n2a0IIZyHEnWhNXkvsPH8p8IYQoqqe38/mEbYKWtNCFNpL9G1yeRBssEs/9zkhhJMQYihaH2iBEUK46+duAZBSXgL2AdP0qQq3oeVBXnFkzYOrV4Ckq6B1qCfp9/npApy7FO3ag4UQVdH6zdDtv4JWw5ohhHATQrRGG2DwQwHit4n+VbwCmC6E8BRC9ED7QFykB7GuKQMghHBD6/MAcNW3c4s/Cu0+LEDrRzyh748E/gA+EUJ4689HQyHEHfqpXwGvCCE6CI0Q/TmAnM/OUmCA/pw5o/Udp5NLrVQI0UQI0UsXkjS02oJZP3anECKvj9GC8D0wUAjRX29pctPjDy5gmXRBy+8owCSEuAetybvAFLUsCSGG6vlnEELUQOs3O6jX9rKHzTWfKdqzkhtZedkTbWCKrXnF84EJQoguernyFEIM0N+zedlrk4JOSwhFeyG+lv2AlPIftHbaXWgFvBWwwypIJ+BvIUQSWufm81LKCzbS+A6tehuO1tG5u4A2LkIbXXUR7QH9yd4TpZR70EZXfYZW0/mLm1+is4DhQpvg+YWN059FE6rzaP0gPwLfFNB2pJQZaCPY7kGrOc5B61M5aWcU09Dy7wLa9S/KI+zvaKPVTuvnpJGt2S8fO4ei9SHcQBuktMJOG7PTG9glpUyz2vcgWkd1LDAVrVzkRW1ulht7eUVPJxHtwbK7rOjhf0crawfIee2j0VonIoCVaAMjNhQg/ryYiDaY4zpa/+7TUsrjek2pL9o0BGuyRkiC9pWeSt78iNbC8mO2/Y+gvcz/Qbvny9Ga+5BSLkMbzfwjWn6uQuszAq3P6U29SeoVKeUptMFS/0Ur4wOBgXqZsoUr2mCsaLQmZn+0GgZo931XPtdjF7q4DNLjjkJ7Fl7l5nvSrjKpNz8+hybsN/Tz1hTBtKKUpSC08pA1GtiCVnO3RV75XJRnxRZX0fImAk28J9h6x0kp96H1Uf+fHv4s2jsnP3ttkjXEWqEoNYQQc4BjUso5RYjjTSBKSvml4ywrXwghOqNNmSlUTbs8IoT4Clgmpfy9tG1R2IfeavW9lDI4v7CORk3qVJQFDgFrixKBlLJYliIqh0wtbQNKEinluPxDKRQaSvAUpY6Ucl5p21AR0JvkFQpFLqgmTYVCoVBUCirCWpoKhUKhUORLhW7SrF69uqxXr15pm6FQKBTliv3790dLKWuUth2OpkILXr169di3b19pm6FQKBTlCiFEfqsmlUtUk6ZCoVAoKgVK8BQKhUJRKVCCp1AoFIpKQYXuw1MoFIosMjMzCQsLIy0tLf/AlQQ3NzeCg4NxdnYubVNKBCV4CoWiUhAWFkaVKlWoV68etzr5qJxIKYmJiSEsLIz69euXtjklghK8bKw6GM5Hv58iIi6VQF93Xu3fhMHtCux6SqFQlDHS0tKU2FkhhKBatWpERUWVtiklhhI8K1YdDOeNFUdJzdQ8TITHpfLGiqMASvQUigqAErtbqWz5oQatWPHR76f+FbssUjPNfPT7qVKySKFQKBSOQgmeFRFxtt2E5bZfoVAoCktoaCgff/xxkeI4deoUbdu2/ffP29ubzz//3EEWVjxUk6YVgb7uhNsQNz9Pl1KwRqFQlCbloT+/SZMmHDp0CACz2UxQUBBDhuTm31WhanhWvNq/Ce7Oxhz7Y5MzWLrXLkfgCoWiApDVnx8el4rkZn/+qoPhRYr3vffeo0mTJvTp04dTpxzbVbJp0yYaNmxI3bp1HRpvRULV8KzI+nrL+qoL8HWjaa0qbD4ZxWs/H+FiTDKv9GuCwVC5OnoViopGvUnrCnxOaqaZF346xAs/Hco1zMWZA3I9tn//fpYsWcLBgwcxmUy0b9+eDh065Aj3ww8/8NFHH+XYHxISwvLly3ONf8mSJYwePTqfq6jcKMHLxuB2QTmaLX78+zJvrT7GnC3nuBybwscPtMHNRk1QoVAocmPbtm0MGTIEDw8PAO6//36b4caMGcOYMWMKFHdGRgZr1qxhxowZRbazIqMEzw4e7FKHoKruPPPDAX45EklkfBrzHu5ANS/X0jZNoVAUgrxqYgA9Zm622Z8f5OvOjkm9Cp2uPdMAClPD+/XXX2nfvj01a9YstG2VAdWHZyd3NK7B8qe7Eejjxv5LNxg6dyfnopJK2yyFQlEM2OrPd3c28mr/JoWO8/bbb2flypWkpqaSmJjI2rVrbYYbM2YMhw4dyvGXV3Pm4sWLVXOmHSjBKwBNa3mz6pketAry4VJMCkPn7GT3+ZjSNkuhUDiYwe2CmDG0FUG+7gi0mt2Moa2KNEqzffv2jBw5krZt2zJs2DB69uzpEFtTUlLYsGEDQ4cOdUh8FRkhpSxtG4qNjh07yuJwAJuSYeK5xYfYeOIazkbBB8NaM7R9sMPTUSgUjuPEiRM0a9astM0oc9jKFyHEfillx1IyqdhQNbxC4OHixJcPd+CxHvXINEteWnqYzzacpiJ/PCgUCkV5RwleITEaBFMHtiB0YHMMAmZtOsNLSw+TbjLnf7JCoVAoShw1SrOIPNqjPrX9PPht8Rc8f3wJzidiMHsHYewzFVqPKG3zFAqFQqGjBM8B9M78i7tcvsZg0ocxJ4RhWfOcVn1WoqdQKBRlAtWk6Qg2Tb8pdjoGUyrpv4eWjj0KhUKhyEGZETwhxN1CiFNCiLNCiEl5hBsuhJBCiLIzgig+zOZu56QI1h6OKGFjFAqFQmGLMiF4QggjMBu4B2gOjBZCNLcRrgrwHPB3yVqYDz62pyREyGo8u/ggs/88q0ZwKhSKW3CEeyCAzz77jBYtWtCyZUtGjx5NWlqaA6yrmJQJwQM6A2ellOellBnAEmCQjXDvAB8CZeuO9n4bnN1z7E4J6IwQ2mLUk34+SqbZUgrGKRSKQnFkKXzWEkJ9tf9Hlpa2RTkIDw/niy++YN++fRw7dgyz2cySJUtK26wyS1kRvCDA2v9OmL7vX4QQ7YDaUspf8opICPGkEGKfEGJfVFSU4y21ResRMPAL8KkNCPCoBkDj67/zU98M3JwN/LTvCo8u2EN8ambJ2KRQKArPkaWw9jmIvwJI7f/a54osesXhHshkMpGamorJZCIlJYXAwECHxFsRKSujNG2tqPpvG6AQwgB8BjyaX0RSynnAPNBWWnGQffnTesStIzI3ToPtn9J570usGL2GR1ZcZcfZGIbP3ck3j3aitp9HiZmmUCiyEepT8HMyU2HFeO0v13jjcz1UHO6BgoKCeOWVV6hTpw7u7u7069ePfv362X9NlYyyUsMLA2pbbQcD1qM9qgAtgS1CiItAV2BNmRq4kp1eb0JIX0iNpfnWp1k1vh2N/L04cz2JIXN2cuhKXGlbqFAoShBr90De3t55ugeyd/HoGzdusHr1ai5cuEBERATJycl8//33xX0p5ZayUsPbCzQSQtQHwoFRwINZB6WU8UD1rG0hxBbgFSml4xfKdBQGIwybD/N7wdWjBG+fxPIJc3jmx4NsPxvNqHm7+HxkO+5uWau0LVUoKh951MQArc8u/krO/T614cVjhU7W0e6BNm7cSP369alRowYAQ4cOZefOnTz00EOFtrEiUyZqeFJKE/Af4HfgBLBUSnlcCDFdCGH7M6g84F4VRv0ILl5wdBk+h+ax4LFOjOgYTFqmhad/2M/8refVCE6FoqxhayCas7u2v5AUh3ugOnXqsHv3blJSUpBSsmnTJrVAdh6UlRoeUsr1wPps+2yWLinlnSVhk0PwbwaD58LSh2HDWzjXaskHw+6gbjVPPvr9FO+tP8Gl2GRCB7bAyVgmvj8UCkVWf/ym6do8W59gTeyKsHKStXugunXrOsQ9UJcuXRg+fDjt27fHycmJdu3a8eSTTxY53oqKcg9UUmx6B7Z9DO5+8OSfULUeaw9H8PKyw2SYLNzZpAb/92B7vFzLzDeIQlGhUO6BbKPcAykcz12ToVE/SI2FJQ9BRgoD2wSyeHwX/Dxd2HIqiuFzdxIZn5p/XAqFQqEoMErwSgqDEYbOB7+GcO0orPkPSEmHun6snNidBtU9OXk1kcGzd3AsPJ8OdYVCoVAUGCV4JYm7781BLMd+hp3/BaBuNU9WTOxO5/p+XEtIZ8SXu9h04lopG6tQKBQVCyV4JY1/UxjyP+33xqlwbjMAvh4uLHqiM0PbBZGSYWb8d/v4dseFUjRUoVAoKhZK8EqDZgPh9tdAWmD543DjIgCuTkY+GdGGF/o0wiIhdO0/TFt7HLOl4g4sUigUipJCCV5pcecb0PhuSL0BS8ZARjKgTUx9oU9jPh3RBmejYMGOizy1aD8pGaZSNlihUCjKN0rwSguDAYbOg2ohcO0YrNYGsWQxtH0wi57ogo+7MxtPXGPEl7u4nlC2nEQoFIrC4yj3QLNmzaJly5a0aNGCzz//3AGWVVyU4JUmbj76IJYqcHwF7Jh1y+GuDaqxYmJ36vh5cCw8gcGzd3DyakIpGatQVC7WnV9Hv+X9aL2wNf2W92Pd+XWlbVIOjh07xvz589mzZw+HDx/ml19+4cyZM6VtVplFCV5pU6MJDP1S+71pGpzddMvhhjW8WDmxOx3qViUiPo3hc3fx1+kScnukUFRS1p1fR+jOUCKTI5FIIpMjCd0ZWmTRc7R7oBMnTtC1a1c8PDxwcnLijjvuYOXKlUWOt6KilvUoCzQdAHe8Dn99oA1iefJP8Gvw7+FqXq78MK4Lryw7zC9HInn82728M6glD3apU4pGKxTll1YLWxX4nDRzGpO2TWLStkm5hjk69miux4rDPVDLli2ZMmUKMTExuLu7s379ejp2rHALpDgMJXhlhTsmQeQROP2rthLLuA3g4vnvYTdnI1+Makfdah7M/vMck1ce5VJMMq/f3RSDIf8V2BUKReli7R4IyNM90JgxY+yKs1mzZrz++uv07dsXLy8v2rRpg5OTeq3nhsqZskLWIJb5veD6cVj9DAxfAFbuRAwGwav9m1LHz4MpK4/x5dbzXI5N4bORbXFzNpai8QpF+SKvmhhAv+X9iEyOzLE/wDOAP4b/Ueh0He0eCOCJJ57giSeeAGDy5MkEBwcX2r6KjurDK0u4eVsNYlkJO2yPuBrZqQ7fPtaZKq5O/HrsKqPm7SY6Kb2EjVUoKi7Pt38eN6PbLfvcjG483/75QsdZHO6BAK5fvw7A5cuXWbFiBaNHjy60jRUdJXhljRqNtZoewMZpcGajzWC3NarOzxO7E+TrzqErcQyevYOz1xNL0FCFouIyoMEAQruHEuAZgEAQ4BlAaPdQBjQYUOg4rd0DDRs2zCHugQCGDRtG8+bNGThwILNnz6Zq1aoOibciotwDlVW2zIQtM7SpC+P/hGoNbQa7npjG+IX7OBwWTxU3J758qAPdQ6rbDKtQVGaUeyDbKPdAitLn9tegyQBIi9dWYklPshnMv4obS57sRv8WNUlMM/HIN3tYtu9KCRurUCgUZR8leGUVg0FbZLp6Y4g6Aasn3rISizXuLkbmjOnA+J71MVkkry4/wid/nKIi194VCoWioCjBK8tkDWJx9YZ/VsP2T3MNajQIpgxozjuDW2IQ8N/NZ3l+ySHSMs0laLBCoVCUXZTglXWqN9IcxyJg0ztwZkOewR/uWpevH+2Ep4uRNYcjePjrv4lNzigZWxUKhaIMowSvPNDkbrhrMiBh+RMQcy7P4Hc18WfZhO7U8nZj78UbDJ2zgwvRySVjq0KhUJRRlOCVF3q+Ak3vg/R4WPIgpOc9BaF5oDernulBi0BvLsakMGTODvZciC0hYxUKhaLsoQSvvPDvIJYmEHUSVj2d6yCWLGr5uLH0qW70aupPXEomD331N6sPhZeQwQqFIi8c5R7o8ccfx9/fn5YtW96yPzY2lr59+9KoUSP69u3LjRs3ipxWeUcJXnnCtYo+iMUHTqyFbfk/LJ6uTsx/pCNju9Ulw2zh+SWH+GLTGTWCU6HIh/i1aznTqzcnmjXnTK/exOeyMkpp8+ijj/Lbb7/l2D9z5kx69+7NmTNn6N27NzNnziwF68oWSvCKGYf71KoeAsP0QSyb34PTv+d7itEgmDaoJVMHNkcI+HTDaV5ZdoQMk6VotigUFZT4tWuJfOttTBERICWmiAgi33q7yKLnaPdAoC1Z5ufnl2P/6tWrGTt2LABjx45l1apVDkmvPKMWjy5GsnxqpZk1T+VZPrWAIi1RROP+0GsKbH4Xfh4P4zdrQpgPj/WoT3BVD55bfJCfD4QRHpfClw91xMfDufC2KBTlkBNNC77iikxLI+LV14h49bVcwzQ7eSLXY8XhHigvrl27RkBAAAABAQH/rrlZmVE1vGJk1oFZ/4pdFmnmNGYdmJXLGQWg5yvQbODNQSxp9nlC79u8Jkuf6kaNKq7sPh/L0Lk7uByTUnR7FApFnli7B/L29s7TPVBBFo9W2I+q4RUjV5OvFmh/gRACBs+F6DM3B7GMWKQNbsmHVsE+rHqmB48v2Mupa4kMmbOD+WM70r6OWnRWUTnIqyYGcKZXb605MxtOgYE02ryp0OkWh3ug3KhZsyaRkZEEBAQQGRmJv79/gWytiKgaXjFSy7OWzf1OBiciknI+TAXGehDLyV/sGsSSRZCvO8uf7kbPRtWJSc5g9LzdrDuS0/+XQlEZ8X/xBYTbre6BhJsb/i++UOg4i8s9UG7cf//9LFy4EICFCxcyaNCgQtteUVCCV4zY8qkFkGnJZPia4fx2MefIqgJTrSEM/xoQ8Of7cMr+OKu4OfPNo50Y3bkO6SYLz/x4gP/9dU6N4FRUenwGDiTgnek4BQaCEDgFBhLwznR8Bg4sdJzF5R5o9OjRdOvWjVOnThEcHMzXX38NwKRJk9iwYQONGjViw4YNTJo0ySHplWeUe6BiZt35dcw6MIuryVep5VmLca3GsS18G1uubAFgaKOhvN7pdTycPYqW0LZPYNN0bd3N8Zu1JcnsRErJvK3nmfHrSQBGd67N9EEtcTaq7yFFxUG5B7JNZXIPpASvFJBS8tOpn/ho70dkWDKo512PD2//kGbVivAwSgnLxmqLTFdvDOM2aYtPF4D1RyN58adDpJss9GxUndlj2uPtpkZwKioGSvBsU5kET33ClwJCCEY1HcXi+xYT4hvCxYSLjFk/hu+Of4dFFnJunBAwaA74N4fo07DyKbAULK57WwWw+MmuVPN0YduZaB6Yu4vwuNTC2aNQKBRlDCV4pUjjqo1ZPGAxI5uMJNOSyUf7PmLipolEp0YXLkJXLxj1g+Yl/dR62PphgaNoX6dzzuSjAAAgAElEQVQqq57pQcManpy6lsjg2Ts4GhZfOHsUCoWiDKEEr5Rxc3Ljza5v8vldn+Pj6sOO8B0MXzOcHeE7ChehXwMY9g0gYMsMOLm+wFHU9vNgxdM96NagGlGJ6Yz4chfvrD1Oj5mbqT9pHT1mbmbVQbUmp0KhKF8owSsj9K7Tm+UDl9OpVidi0mKYsHGC1sdnLoQvu0Z9oPfb2u8VT0LU6QJH4ePhzMLHOzO8QzCpmWa+3nGR8LhUJBAel8obK44q0VMoFOWKMiN4Qoi7hRCnhBBnhRA5xs8KISYIIY4KIQ4JIbYLIZqXhp3FSS3PWszvO5/n2j2HURj57p/veGj9Q1yIv1DwyG57EZoPhoxEfSWWgjdLujgZ+Gh4a7zdcq5PkJpp5qPfHbMWoEKhUJQEZULwhBBGYDZwD9AcGG1D0H6UUraSUrYFPgQ+LWEzSwSjwcj41uNZeM9CgryCOBF7gpG/jGTlmZUFmx8nBAyaDf4tIOYMrCj4IBYtGkFimsnmsQg1oEWhKDTF7R5o2bJltGjRAoPBQFkcrV4alAnBAzoDZ6WU56WUGcAS4JZlAaSU1otFegIVdz4F0KZGG5YNXMY99e8h1ZTK2zvf5tWtr5KQYd+amYDVIBZfOP0r/PVBoWwJ9HUv0H6FoiJw+u+rLJy8g9kTNrNw8g5O/+2AJQGLgdzcA7Vs2ZIVK1Zw++23l4JVZZOyInhBwBWr7TB93y0IIZ4RQpxDq+E9ZysiIcSTQoh9Qoh9UVFRxWJsSVHFpQof9PyAd3u8i7uTO79f/J0H1jzAoeuH7I/Erz4M/waEAf6aCSd+KbAdr/ZvgruzMcf+4R1y3CKFokJw+u+r/PnDSZJi0wFIik3nzx9OFln0StI9ULNmzWjSpIlD0qgolJXFo22tqJqjBielnA3MFkI8CLwJjLURZh4wD7SJ5w62s8QRQjAoZBBt/dvy2tbX+CfmHx797VEmtJnA+FbjMRpyClEOQnpD76mwcao2P6/6Zqhh/4MwuJ0mbB/9foqIuFTcXYykZJhZuOsS97cNomENr8JenkJRKsyesLnA55gyLGxY8A8bFvyTa5hn/tcr12Ml7R5IkZOyInhhQG2r7WAgr9WVlwBzi9WiMkZd77p8f8/3/Pfgf1lwfAGzD81md+RuZvacmesi1bfQ43mIPAzHV2iDWMZv1ubr2cngdkH/Cp/JbOGpRfvZdPI6Y7/Zw4qJ3fGvknPNUIVCcRNr90BAnu6BxowZU5KmVRrKiuDtBRoJIeoD4cAo4EHrAEKIRlLKM/rmAOAMlQxnozMvdXyJroFdmbJ9Cvuv7WfYmmFM6z6NPnX75H2yEDDo/7RVWK4d06YrjFpslzuh7DgZDfz3wXaMnv83h6/E8fi3e1nyZDe8XMtKcVIo8iavmhjAwsk7/m3OtMbLz5Wx7/codLol6R5IkZMy0YcnpTQB/wF+B04AS6WUx4UQ04UQWZ9B/xFCHBdCHAJewkZzZmWhe2B3lg9cTs+gniRkJPDilheZtmsaqaZ8Rk26eMLI7/VBLL9pE9MLiYeLE1+P7Ujdah4cC09g4g8HyDQXclk0haKM0W1QQ5xcbn09OrkY6DaoYaHjLGn3QIqclAnBA5BSrpdSNpZSNpRSvqfve1tKuUb//byUsoWUsq2U8i4p5fHStbh0qeZejdm9Z/N6p9dxNjiz/PRyRv0yilOx+XSE+9WHBxZog1i2fggnbD909lDdy5WFj3XGz9OFraejeGPFUeVaSFEhaNylFneNaYqXnyug1ezuGtOUxl3s6D7IhZJ2D7Ry5UqCg4PZtWsXAwYMoH///g5JrzyjvCVUAE7GnuS1ra9xIf4CLgYXXur4Eg82fTDv5pMdX8CGt8DFS/Os4N+00OkfvHyD0fN3k5Zp4bleIbzUT40MU5Q9lLcE2yhvCYpyRVO/piwZsIRhjYaRYclg5p6ZPLv5WWLTYnM/qfuz0HI4ZCRpg1hS4wqdfrs6VZn9YHsMAr7YfJYf/75c6LgUCoWiuFCCV0HwcPYgtHson9zxCVVcqvBX2F8MXzOcXRG7bJ8gBNz/X6jZCmLPwYrxYDEXOv3ezWry7uBWALy56iibTlwrdFwKhUJRHCjBq2D0q9ePnwf+THv/9kSlRvHUhqf4dP+nZJozcwZ28YBR34N7VTjzB/z5fpHSfrBLHZ7tFYJFwn9+PMihK4WvNSoUxUFF7sIpDJUtP5TgFTOlsTxRgFcAX/f/moltJyKEYMGxBTz868NcTrDR1Fi1HgzXB7Fs+xj+WVOktF/q2/hfDwuPf7uXi9HJRYpPoXAUbm5uxMTEVLqXfG5IKYmJicHNrfLMoVWDVoqRrOWJTBk3h+s7uRiKPNqrIBy4doBJ2yYRmRyJh5MHb3Z9k4ENB+YMuPP/4I8p4OwJ4zZCzcI7o8g0W3hi4T62no6ibjUPVjzdnWperkW4CoWi6GRmZhIWFkZaWlppm1JmcHNzIzg4GGdn51v2V9RBK0rwipHimrxaUOLT45m+azp/XPoDgAENBvBmlzfxcrFaEkxKbTL60aVQtT48+afW1FlIktJNjJq3i2PhCbSp7cvi8V3wcFET0xWK8kBFFTzVpFmM2BI7bX8aack2+tSKCR9XHz6+42OmdZ+Gu5M7686v44G1D3Ak6sjNQELAwFlQqxXcuAA/jyvSIBYvVye+ebQTwVXdOXwljmd/PIhJTUxXKBSliBK8YiRr0mpOBIsmbeXQxsuYTSUjAkIIhjYaypL7ltDUrylhSWGM/XUsXx39CnOWsLl4wMgfwN0Pzm6Eze8WKU3/Km58+1hnfD2c2XTyOm+tPq76TxQKRamhmjSLkdN/X2XT14ewGFz+3WcwZ+CWGk2KVyAA3jXc6T6kIQ3a1bBrnT1HkGHO4PMDn7Pon0UAdK7Vmfdve5+anjW1AOf/gkVDQJrBoxqkxIJPMPR+G1qPKHB6+y7GMuarv0k3WXi5b2Oe7d3IkZejUCgcjGrSVBSYxl1q0fTkj7imxYCUuKbF0PTUD3TZ9x6tj86lai0PEqJS+W3eMVZ+fICrF+JLxC4XowuvdXqNOb3n4Ofmx56rexi+djh/Xv5TC9DgDmg5VPudEgNIiL8Ca5+DI0sLnF7Hen7MGtUOIeCTDadZtu9K/icpFAqFg1E1vGLmTK/emCJyejoyeHrScNt2Tu6LYc/a86Qman16IR396Ta4Id7VS8abeHRqNFO2T2FnxE4ARjUZxcsdX8btvx01kcuOT2148Vih0lq48yJT1xzHySD4+tFO3NG4RlFMVygUxYSq4SkKhf+LLyBszHOxJCdzacRwGla9wUPTu9Hh7roYnQ2c3XedH0J3s+Pns6SnFP/Aluru1ZnbZy6vdHwFJ4MTS04tYfS60ZxNyWW+YHxYodMa270eT93RAJNFMvH7/RwLL5karUKhUICq4ZUI8WvXcv2zzzFFRuIUEIDv0CEk/LKOjIsXwWik2pPjqfH00yQlWfh79XlO6ZPTXT2d6DSgPi1vD8LoVPzfJsdjjvP61te5lHAJVyl5NeYGIxKTbnVH7+YDr1/SRnUWAotF8tLSQ6w6FEGNKq6seLo7tf08HGK/QqFwDBW1hqcEr5SwpKYS9fnnxH63SOvfa9qUwA9m4takCdcvJbBj+VkizmhLc/n4u9N9SAj121Yv9oEtKZkpzNgzg1VnVwHQKzmFadGx+FqsRpO2ekBbh9O5cM2uGSYLjy7Yw85zMTSo4cnPE7pT1dMl/xMVCkWJoASvHFKWBS+LlL17iXhjMplhYeDsTI1nJlJt3DgwGrl4JJqdK84Rdy0FgIAQH3oMb0TNet7FbtevF35l+va3SLKk428yMTPFSKeQAXBgEWQmQ0AbGPWjNnqzECSkZTLif7s4eTWRDnWr8sO4Lrg5Gx18FQqFojAowSuHlAfBA60/79pHHxG35CcA3Fq1InDmDFwbNsRstvDPtgj2/HKBtCStT69Rp5p0HdwA72rFO7AlLDGMSdsmcTjqMALBuFbjeDrgDpx/ehjiLoFnDRixCOp2K1T8kfGpDJ2zk8j4NPq3qMmcMR0wGkpmaoZCocgdJXjlkPIieFkk7dhB5JQ3MV29inBxocYLL+A39hGE0Uh6qokDv13k8KYwzCYLRicDbXoH0/7ueri6F9+SXSaLif8d/h/zj87HIi20rtGaDzpNJnj9G3DhLzA4w4CPocOjhYr/9LVEhs3dSWKaibHd6hJ6f4sSm4+oUChsowSvHFLeBA/AnJjItRkziV+xAgD39u0JnPE+LnXrApAQncru1ec5s1fzN+fm5Uzn++rTvGcgRmPxDWzZd3Ufk7ZN4lrKNbycvXir82TuPbsTds/RAnR8Au6eCU4F74vbfT6GR77eQ4bZwqR7mjLhjoYOtl6hUBQEJXjlkPIoeFkk/vknkW+/jTkqGuHujv8rL1N19GiEQRO1axcT2LH8DJFntaH9vjU96D60IfVaF9/Alvj0eEJ3hrLx8kYA7m94P+3TMvjy0i9cNRqphRPPd36dAc1HFzjutYcjeHbxQQBmjWrLoLZBDrVdoVDYjxK8ckh5FjwA040bXHv3PRLWrQPAo2tXAt97F+cgTQyklFw4FM3OFWeJj0oFIKixL92HheBft3gGtkgpWXZ6GR/t/Yg0cxoCgeRmGXKTktBWExnQYWKB4/5q23neXXcCZ6Ng4WOd6R5S3ZGmKxQKO1GCVw4p74KXRcLvf3A1NBTzjRsYPD3xn/Q6vsOH/1uTM5ssHNsazt51F0hPNgHQuEtNug5qSBW/4nHueC7uHMPXDsdkMeU4FmAy80eXd6DlsALHO33tP3yz4wJVXJ1YOqEbzQKKf0SqQqG4FSV45ZCKIngAppgYroaGkrhBa070vL0nAe+8i3NN/3/DpKdksu/XSxz58woWk8TobKBt79q0718Xl2IY2NJ6YetbandZCCk5cvEK3PYS9HoTDPZPN7BYJM8uPsi6o5HU8nZjxcTuBPqWzDJrCoVCo6IKnlparJzgVK0aQV98QeBHH2Lw9iZ56zbODxxI/Jo1/7rccfVwpsewEMaEdiWkoz/mTAv7f7vE92/v4tjWcCwO9kdXy9O213YPowupBifY/iksHgVp9i8hZjAIPhnRhs71/LiakMajC/YQn1pyvgMVCkXFRQleOUIIgc/AgTRYuwbP23tiSUgg4rXXCX/uOUzR0f+G867uTv9xLRn2WgdqNfAhNTGTv348xZJ39nDxaLTDfNI93/553Iw5m0yTLZkMb9KGvT7V4cwfML83RJ+xO143ZyPzHulAiL8Xp68l8eR3+0g3Fd4ZrUKhUIBq0iy3SCmJ//lnrs2YiSU5GWPVqtSaOhXvu/vnCHf+YBQ7V54jIWtgS5Oq9BgeQo3aVYpsx7rz65h1YBZXk69Sy7MWQ0KG8MelPzgbdxaA4ZlOvBR+gSou3jD8a2jU1+64w+NSGTJ7B9cT0xnQOoD/jmqHQU1MVyiKnYrapKkEr5yTGR5OxJQ3Sdm9GwDve++l5ltv4lS16i3hzCYLR7eEsW/9RdJTTCCgaZdadBnUAK+qjh3YkmnO5KtjXzHvyDxMFhP+ODHlWiS9UtKgz1To8YLdi0//E5HAiC93kZRuYtxt9XnzvuYOtVWhUORECV45pDIIHoC0WLixeDHXP/4EmZqKsUZ1AqZPp8pdd+UIm5acyb71Fzm6JQyLWeLkbKBt3zq061cHFzfHDmw5e+MsU3dN5UjUEQD6JyUzKeYG1ZsPgfv/D1zs85Kw/Uw0jy7Yg8kieeu+5jxxW32H2qlQKG5FCV45pLIIXhYZly4RMXkKqfv3A+AzZAg1J7+BsUrOpsv4qBR2rTzHuQNRALh7u9BlYH2adQ/A4MAVW8wWM0tOLWHWgVmkmlLxtlh4PeYGA70aIEYtBt/adsWz8mAYL/50GCHg/0a3Z0DrAIfZqFAobkUJXjmksgkegDSbif1uEVGffYbMyMCpVi0C3n0Xr9t62AwfeS6eHcvPcO1CAgB+gZ50HxpCnRZ+Dl2xJTwpnOm7pv/rWb17SipvJ0PQA99B3e52xTFny1k+/O0ULk4Gvn+iC53r+znMPoVCcRMlePZGKISblDIt276+UsoNDk3IDiqj4GWRfu4cEZPeIO3oUQB8R42k5quvYvD0zBFWSsnZ/dfZveocCdHaravdrCrdh4VQPbjoA1us01l7fi0f/D2ThMxE3C0WnotLZHSPtzB2Hm/X+W+vPs6i3ZfwdnPi56e706im4+xTKBQaSvDsjVCIjcAgKWWyEMIL+AxoLaXs4tCE7KAyCx6ANJmI+eprombPhsxMnIODCXj/PTw7d7YZ3pxp4Yg+sCUjVRvY0qxbAF3ub4Cnr6vD7IpOjWbm3zP4/dIfALROS2d6zdtpeN+cfBefNlskE77fz4Z/rhHk686Kid2p6V08q8koFJUVJXj2RijE/cArwBfA+8DXwEdSSsfOeraDyi54WaSdOkXEpDdIP3EChMDvkYep8cILGNxtr2CSlpTJ3vUXOLYlHItF4uRioF3fOrTt69iBLZsvb+a9bVO4bkrCSUqelN6MG7YcZ+/APM9LzTDz4Fe7OXg5jqa1qrBsQjequDk7zC6ForKjBK8gkQrRG1gB3Cul3OHwBOxECd5NZEYG0f/7H9FfzgOzGZd69QicOQP3tm1zPSfuWgq7Vp3j/EFtYIuHjwtd7m9A024BDpsPl5CRwGdbp7A8fAsAISbJ9O7TaNUs73U4Y5MzGDZ3Jxeik+kRUo0Fj3bGxUmto6BQOAIlePZGKMRRQAJBQCZwHUBK2dqhCdmBErycpB49RsSkSWScOwcGA9WeeJzqzz6LwSX3psSIM3HsWH6G65cSAagW5En3YSHUaV7NYXbtPf87oVtf57IwY5CSMTW78Z8+s/Bwzn3qwuWYFIbO3UF0UgZD2gXx6Yg2ynmsQuEAlODZG6EQdW3tl1JecmhCdqAEzzaW9HSivviC2G8WgJS4NgohYMZM3Fu2yPUcaZGc2X+N3SvPkxirDWyp08KPwEa+HNsaTlJsOl5+rnQb1JDGXWyvsZkfaWnxzFk1moVpl7EIQZDRg6l3fUq3INsjTAGOhsUzct4uUjLMTLyzIa/d3bRQaSsUipsowStmhBB3A7MAI/CVlHJmtuMvAeMAExAFPJ6fiCrBy5uUAweJeGMSmZcug9FI9QkTqD7hKYRz7v1hpkwzRzaHsf/Xi2Sk5Vzf0snFwF1jmhZa9JCS41vfY+rpRZzSa52D693LK10n4+PqY/OUP09dZ9zCfZgtkncGt+Thrja/uRQKhZ1UVMErE50eQggjMBu4B2gOjBZCZF9D6iDQUW8aXQ58WLJWVjw82rejwapVVH34YTCbiZ49mwsjR5J26nSu5zg5G2nfvy4PvdsNZ9ecbn9MGRZ2rT5XeKOEoMUdb7K41/94LjEdF4tk1cX1DF55Hxsu2Z7ZclcTf2YMbQXA1NXH+OP41cKnr1AoKixlQvCAzsBZKeV5KWUGsAQYZB1ASvmnlDJF39wNBJewjRUSg7s7taZMps633+IcFET6Pye4OHw40fPmI005nbtm4e7lQma6bQ8GSbHpRfbI4NzwLsaP+YNl6V60T0sjOj2Ol7a8xIt/vkhUSlSO8CM61ubFPo2xSHh28UH2X7pRpPQVCkXFo6wIXhBwxWo7TN+XG08Av9o6IIR4UgixTwixLyoq54tRYRvPrl2ov3o1viNGIDMzifr0Uy6OGUP6+Qu5nuPll/vcvLVfHCI2IrloRlWtR4PHNrLAtytTomPxsFjYeHkjg1YPYsWZFTlE9bneIYzqVJt0k4VxC/dyPiqpaOkrFIoKRVkRPFtD62xWEYQQDwEdgY9sHZdSzpNSdpRSdqxRo4YDTaz4GL08CZg+jdrz5+FUsyZph49wYcgQYr79FmnJOY2y26CGOLncWoQMRoHRWXDlxA2WvLuHbT+dJi25CA5cXb0wjPiOUZ1eYFVYJD1TUknMSGTqzqmM/2M8VxJuficJIXh3cEvualKDGymZjF2wh+uJaXlErlAoKhNlYtCKEKIbECql7K9vvwEgpZyRLVwf4L/AHVLK6/nFqwatFB5zQgLX3nuf+NWrAfDo2JGAGe/jUvvWxZ5P/32VXavP3TJKs3YLP/asucDxbeFICW6eznQZ1IDmtwUWbf7eyfXIFU+y3tnMzBo1iBMSN6Mb/2n3Hx5q9hBGg9anmJxuYvT83RwJiyfY1x2zlFyNTyPQ151X+zdhcLu8Gg8UCkVFHbRSVgTPCTgN9AbCgb3Ag1LK41Zh2qENVrlbSmmX+2wleEUncdMmIqeGYo6ORnh4UPO1V/EdOdKu+W7RYYls++kMEWfiAKgW7MXtIxsR2KhqPmfmwfWTsGQ0sXEX+cC/FuvdtZVfWlZrybQe02hctbGWdlI6/T77i9hstUt3ZyMzhrZSoqdQ5IESvGJGCHEv8DnatIRvpJTvCSGmA/uklGv0NTpbAZH6KZellPfnFacSPMdgunGDa++8Q8J6rdvUs3t3At57F+eA/F30SCk5dyCKHT+fISk2HYCQDv50G9oQ72q2lzbLl9QbsPwJOLeJrZ6eTA+syzVTEk7CiSdaPcGTrZ/ExehCl/c3ci0hPcfpQb7u7JjUq3BpKxSVACV45RAleI4l4ddfuTptOua4OAxeXtR84w18hg6xq7ZnyjBzcMNlDvx2CVOmBaOzgfb96tCuf12cXXJOb8gXixk2hsLOL0gSgs+bdOWn9HAAGvg0YFr3aQz5NNxmR7AALswcUPA0FYpKghK8cogSPMdjiooiMnQaSZs2AeB1553Umj4NZ39/u85PjE1j54qznN2ndcF6+bnSfWgIIR38C7cs2OGfYM2zYE5nf+12hPq6czEpDIHAObknMVd6g7x1NKl/FVf2TOlT8LQUikqCErxyiBK84kFKScKaNVx99z0siYkYfHzwvvdekv7aginyKk4BAfi/+AI+AwfmGkfEmTi2LT1N9BVt6kBgI19uG9GIGrUL4d8u/AD89BAkhJPuHcT/OgxiwaVfMUszMtOX1MghmJOb/Bvc2SCYNbod97ZSXtMVClsowSuHKMErXjKvXiXyzbdI3r49xzHh5kbAO9PzFD2LRXJiRwS7V58nLSkTIaD5bYF0GdQAd6+8/eLlIPEaLH0YrvwNTm6c7DOFt6O2cyL2hGZrXDuqpg4nyKca+y5pg2ie6xXCC30aO8zzg0JRUVCCVw5Rglf8SCk53bUblvj4HMecAgNptHlTvnGkJWeyd90Fjm4JR1okrh5OdLqvPi3vCMJoLMBUUVM6rH8FDnynbXb7D4sCGzD78FzSzen4ufkxqdMkwsIaM+PXk1gk9Gtek09HtsXL1XF+/hSK8o4SvHKIEryS4USz5mCrHAlBsxP/2B1PbEQy25ef4co/sQBUDfCk5wONqN3cz35jpIS9X8Fvk8BigpA+XOo3ldADn7HvmlYW7gy+k97+T/P2z1dISDPRpGYV5j/SkTrVcndFpFBUJpTglUOU4JUMZ3r1xhQRkWO/wcuLxnv+Rhjsr6VJKbl4JJrty8+SEJUKQP021ekxPASfGgUQpIvbYekjkBIDfg2xjPqBn+OO8em+T0nKTMLL2YuHm0xk+ZYgzkel4uvhzJwH29M9pLr9aSgUFZSKKnhlZWkxRTnG/8UXEG5uOfZbkpIIe/Y5zEn2r6kphKB+mxo8+HYXug5ugJOrkQuHo/lx2t/sWnWOjLTcF7S+hXq3wZNboGYriD2H4au+PCC9WDVoFXfWvpOkzCTmHvuQ4Gbf0b2pJC4lk4e/2cPCnReLvPC1QqEom6gansIhxK9dy/XPPscUGYlTQADe995L3NKlWBIScG0UQvCcOTmWJbOH5Lh0dq06x6ndmssfDx8Xug9pSOPOtRD2DDbJSIbVz8DxlYCA5oOQ4fv53RTDjOrViDUIXI2uNHN7gG37mgFGRnWqzfRBLXFxUt+DispJRa3hKcFTFBsZFy9yZeIzZJw/j9HHh6BZs/Ds2qVQcV09H8+2n05z/VIiADXre9NzZGNq1vPO/2QpYfunsGn6LbvjDAY+ql6dNZ5a7TTQPYRLJ+8jLaUWnepVZe5DHajulbtHCIWioqIErxyiBK/0MScmEvHKqyT99RcYjdSc/AZVH3ywUJPMpUVycvdVdq06R2pCBgBNuwfQdVADPH3sEKYPG0JKdI7dO6rXZlqtQCKTIzEII8aEO4kNv5NA7yrMe6QjLYNse1pXKCoqSvDKIUrwygbSbCbq88+Jmf8VAL4PPECtt95EuBRwrp1ORqqJfb9e5PCmK1jMEmc3Ix3vrUebXrUx5tUMGeqLba9TgpQpEXxx8At+PPEjEomzpSbxlwfj4hZP9dqbic+MopZnLZ5v/zwDGqhlyRQVGyV45RAleGWL+LVriXzzLWR6Ou4dOhD8xSycqlUrdHxx11LYsfwMF4/GAODj785tDzSiXqtcRlp+1hLir+Tc7x0EL2nTJw5dP8TUnVM5H38eACkNCHHTF6Cb0Y3Q7qFK9BQVmooqeKpXXlFi+AwcSN3vF+Hk70/q/v1ceOAB0k6cKHR8vjU9GPBMG+57tg2+NT2Iv57KutlHWPvfw9y4amNkaO+3wdmGhwZnD8hIAaCtf1uWDVzGhDYTAG4RO4A0cxqzDswqtM0KhaL0UIKnKFHcW7Wi3vJluLVpjSkikosPjiHht9+KFGfdFtUY9XZnegwPwcXNyOXjMSyZvofty8+Qnmo1jaH1CBj4BfjUBgRUCQBXH4g5oy1LZtJcCbkYXXim7TMIbPczXk2+WiR7FQpF6aCaNBWlgiU9natTQ4lftQqA6hMnUv0/zxRokrotUhIy+Hv1Of7ZGQkS3Ks403VwQ5p1C7A9jSHqFCy4R5ug3mwgDP8WjNoyY/2W9yMyOTLnOSZf5t6+ktsaqUnqioqJatJUKByIwdWVgBnv4z/pdTAYiIB+ghEAACAASURBVJ4zh/Dnn8eSbP8kdVt4eLtw18PNeGBSRwIa+pCamMmfi06ybOY+Is/G5TyhRhN4eKVW0zuxVpuzZ9GaMZ9v/zxuRhsT6i0WHv3+N77ZfkFNUlcoyhGqhqcodZK2bSf8pZewJCbi2rgxwXNm4xIcXOR4pZSc2XeNnT+fIzlOa65s1Kkm3Yc2xKtqNiG7sge+GwyZydDxCRjwCQjBuvPrmHVgFleTr1LdvTpmi4XY9BikyYPUiNEMbXoX7w5piatTIZzYKhRllIpaw1OCpygTpF+4QNjEZ8i4cAGjr682Sb1LZ4fEnZlu5sDvlzj4x2XMJgtOLgY63F2Ptn1r4+RsJVTn/4IfHgBzOvR4HvpMg2zzBRMyEpi8bTJ/hf2FlIKM63fTwut+vny4I/5VctYGFYryiBK8cogSvPKFOTGR8JdfJnnrNnByotaUyVQdPdph8SdEp7Lz57OcOxgFQJVqbvQYHkKDtjVuToQ/9Rv8NEbztHDXm3DHqznisUgLcw7N4csjXwKQmdAa3+QxzHuoO62DfR1mr0JRWijBK4cowSt/SLOZqM8+I+arrwHwHTWSWpMnF3qSui3CTsaybekZYiO0/sKgJlXpOaIR1YK8tADHfoafx4G0QP8Z0G2izXg2Xd7EG9smk2pKwZxWC3PkWD4cfNf/t3fn4VFVh//H32dmksk6IfsKZGFPgLCrCIiIgAStRRBQa237cwVpbbXYWmptrX7V1n2tVbStVeuCKO7sCkpYwiqEJCRkT8i+TTLL+f1xY5KBgFlmkkxyXs8zTyZ3PYch+eTeexauSo52WlkVpTeowHNDKvDcV9WGDVon9aYmfCZPJvqpJzEEdWJevB9gt9k5sqOAbzdk0VhvRQhImhnN1Cvj8fL1gH3/gg0rtY2vfBom/qTd42RVZnHn5jvJqclB2rxpyF/O/5u8gLvnjUSvZlJX3JQKPDekAs+9NRw8SN7KVVhLSvCIiiLmuWfxGjXKqecw11rY/WEWh7fnIyUYfQ1MWxRP4owodKkvwae/BQQsfhnGXtPuMWqaalizYw3b87Zrz/VK5zE9dAlPLpuAycvDqeVVlJ6gAs8NqcBzf5biEvJWrcJ88CDC25uohx/GNO9yp5+nLL+WHW+nk39c67oQHO3LjKUjiC5+GTb/BXQGuPbfMHJBu/vbpZ3nDzzPCwde0MpdPZbIphv550+mEx/q5/TyKoorqcBzQyrw+gd7YyNFa9dS9cEGAELuuIOQO27vdif1M0kpydpfytfvZFBTbgYgYWIoEdadHDgcQK09BD+TjgsXj2HEtIh2j7H51GbW7Li35bmevvSnPLv0cmaOCHVqWRXFlVTguSEVeP2HlJLyV9dR8thjYLfjP3cuUQ8/hM7X1+nnsjbZSPvyFHs/zcHaZD9rvcEAs284d+hlVWWxatNqTtVkI23eNBYs57ezruLnF8d1aVokRelp/TXw1EgrilsQQhD8s5sY/OIL6Pz9qfniC7JXXEdTXr7Tz2Xw1DP5ijhW3H8BBs+zf0SsVtj13rFz7h8fEM+bKW8wK2YWQt+AMeZVHvnmee56Ow2zxeb08iqK0jEq8BS34jdjBrFvvYVnbCyNx4+TvWQJdbt3u+Rc/kFe7V7hAdRW2fjus31Ym9oPMH9Pf5669CluH387QkiMYZ/yScmjLH1pK8XVZpeUV1GU81OBp7gdY3wcsW+/he/FF2OrqODUz35OxZtvueRcfkHnmkldsPn9Stbds4Ov3j7R7nREOqHjtuTbeGr2U3jrffAwHSLD8BApz79PWm4743oqiuJS6hme4rakzUbJY3+j/NVXARi0fJnWSd3DeV0B0r8tYst/jjlc6Rk8dAwftJ+yCh9KrMNblkePDCRpZjRxySHo9Y5/S2ZVZbHyyzvJrc1B2rywFF3HQ/Ov4ccTuz9mqKI4W399hqcCT3F7levXU7T2j1on9alTiX7yCQyBgU47fvq3Rez6IJPa8kb8goxceFUCI5J94fUfUZJdwWHbUk7UTcNq0X6WfEyejJ4eSeKMaPyDWsfXrG2qZc2Oe9mWt7W5v97l3DjmZ6xZMFp1Ulf6FBV4bkgF3sDRcOCA1km9tBSP6Gitk/rIkS4+aQWsS4HiwzSGTOH48Oc4vKuciiJt9nQhYOjYEBJnRDEkMRidTmCXdl48+CLPpT0HaP31JvveyrPLLyTAW3VSV/oGFXhuSAXewGIpLiZv5SrMhw4hfHyI+r+HMc2d69qT1pZoE8iWZUDMFOT171GYa+Pwtnwy95dit2k/X/7BXiTOiGL0RVH4mDzZmruVe7atocFWh80cTmjdLbxywwISVCf181q/P59HPztOQWUDUYO8uXveSH40QY1d6mwq8NyQCryBx242U7h2LdUbPgQgZNVKQm67zemd1B1U5cErC6DqFMTOgOv+Bx7e1Fc38d3OAo7sKKCmTGuZqdMLEiaEkjgzmsawClZuWk1ubTbS5oUouY6nrl7B7JFhriurG1u/P5817x3EbGl9nurtoeehH49VoedkKvDckAq8gUlKSfkrr1Dy2N9ASvznzSPqob+i8/Fx3UnLs7TQqy2C4fO0YcgM2gwPdrsk92g5h7fnk3PoNN//yAVG+DB8egivW55ja+kX2nO905dz1+RbuWVWguqk3sbp2kYueXQrtY3Ws9ZFD/Lm6zWX9kKp+i8VeG5IBd7AVrttG/m//g322lqMo0Yx+Nln8Ih24ZVAyTHt9mZDOYz5EVzzCugcZ0KvKTdz9KsCjn5VQH11EwAGTx3W+HLe9XiZUr9cLNWJXBZyJ49dMw0vj4E9k3pxtZkXt2Xxxu4chyu7tgRw8uGFPVuwfk4FnhtSgac0ZmWRd9vtNOXkoA8KIuapJ/GZ7MKf44I0eG0RNFZD8nVw5TPQzu1Um83OybTTHN6eT/7xipblp/3yOBy2g+OmU0TbbuHV668gImDgzaSeW17Pi9szeTs1jyabFnReBh1maztDvekEn6yewfBw/54uZr+lAs/FhBDzgScBPfCylPLhM9bPBJ4AxgHLpJTv/NAxVeApALaqKvLv+jV1X3+tzaS+9g8ELl3quhOe+gb+dTVY6mHqzbDgEa3J5jlUFNVxZEcBx3YV0liv3bJr1NdzPGQfJ4zhPHb9UiYOcV43i74sq7SW57dm8v7+fKx2iRCwICmCO2YP40RxLfe+d4iGNsOzCUACXh46HrgyiSWTY9StYCdQgefKQgihB9KBuUAekAosl1IebbNNLGACfgNsUIGndIa0WrVO6uvWARC4YgXh965xaid1B5lb4I2lYGuCi++Cy/74g7tYm2xk7C3hwNZTnM5pHbkl37uMUdPGcN01o9Eb+ufgSMeLanh2SwYfHSzALkEn4KrkaG6/JMHhyu3MVpp3XjqMb7PLeW+fNqbqj5Kj+MvVY/EzGnqrKv2CCjxXFkKIC4H7pZTzmr+/F0BK+VA7264DPlKBp3RF5fvrKVq7Fmmx4DNtGtFPPO7UTuoOjm2Et24AaYM5a2HGrzu8a/GpKt55fxOW49542LXhzWyegkmXDGbszGhMId6uKXMPO5RXxTNbTvDZkWIAPPSCxRNjuHVWArEhHZ8J4529efxh/WEaLDbiQnx5evkEkqIDXFXsfk8FnisLIcQ1wHwp5S+av78BmCalXNnOtutQgad0Q0NaGrmrVmErPY1HTIzWSX3ECNec7NA78O4vAKnd2px2S6d235KxjX++9x4jCqcQ3BClLRQwNDGYpJnRDEnSOrS7m7055Ty9OYOtx0sB8DToWD5lMDfPSiB6UNfCPKOklpVv7ONYUQ2eeh2/Xzian1w4VN3i7AIVeK4shBBLgHlnBN5UKeWqdrZdx3kCTwhxM3AzwJAhQybl5OS4rNyK+7IUFZF3x0rMR46g8/Eh6tFH8J8zxzUn27sOPlytvb/qWZhwfad2z67K5pbPVmEvFowpmklCeTJ6qd3a9AsyknhxNKOnR+IbcK6BrvsGKSW7Mst4enMGu7LKAPDx1HP9BUP5xcVxhJm63zjHbLHx54+O8p9vTwEwLzGcRxaPJ8BHjWLTGSrwXFkIdUtT6QV2s5nC+/5A9UcfARC6+k6Cb73VNVcEu56Fz34HQqd1V0i8ulO711nquGvLGnYWbsXY5MeoUzcws3EslmoLADqdIC45lKRZ0USPGNSnrmqklGw9XsrTm0+w75Q2S4S/0cBPp8dy0/Q4gnw9nX7OjQcLWfPuQWoarUQP8uap5ROYNHRgNPxxBhV4riyEEAa0RitzgHy0RisrpJRH2tl2HSrwFCeRUlL28suU/v1xrZP6gvlEPfigazqpb/0/2PpX0Blg2RswYl6ndrdLO8+nvcQLB58DJNbqMdwafA/DqzzIPtjaoX1QuA9JM6MZeUEEXr69d2Vjt0s+P1rE05szOFJQDUCgjwc/vziOGy6MdfnYoafK6ln1330cyKtCrxPcPW8kN8+Id8tbwD1NBZ6LCSGuQOt2oAdekVI+KIR4ANgjpdwghJgCvA8EAmagSEqZeL5jqsBTOqpmyxYKfnM39ro6jKNHa53Uo6KcexIp4Ys/wM6nQW+E69+BuJmdPsz23O38asvdNMl6bI1hXOT3ax6ecwlZu4s4+lUBdVVah3a9h47hk8NImhlDWKx/j131WW12Nh4q5JnNGZwoqQUgxM/ILTPjWTFtCL492IKyyWrn0c+O8Y8dJwGYOSKUvy8dT4hf377929tU4LkhFXhKZzRmZpJ7++1Yck5pndSffgqfSZOcexIpYeNdsOcV8PCFn3wAg6d0+jA51Tn8/JM7KDbnIG1Gwhp/xr+X30S4v5Gcg2Uc3p5H7netHdpDBvuRNDOa4VPC8fRqP3CqPvyQksefwFpYiCEykrBf/ZKARYs6XCaLzc77+/J5bmsG2WXajBFRAV7cekkCSycP7tVRYzYfK+bXbx+got5CmL+RJ5Ylc1FCSK+Vp69TgeeGVOApnWWrqiL/V3dRt3MneHhondSXLHHuSex2WH8rHHwLvALgxo8gclynD1NnqWP1pjV8W7wVAH3VfP5x5W+ZEqv9Iq8srufIVwV8t7OAxjqtQ7unl56R0yJInBlNcLQ2M4NsaqLi3fcoefhhZGNjy/GFlxeRf37gB0PPbLHxvz25vLAti/zKBgCGBPlwx+wErp4Qg2cf6TtYWNXA6v+msTu7HCFg1aXDWT1nuJqLsB0q8NyQCjylK6TVSsmjj1L+2usABF5/PeG/vce5ndRtVvjfjXDsI/AJgZs+gdDOd42wWyy8sPNZ3t3/T3waJV6VsdwweAkzIwOw19Rgq63BUlVHbrk3WbURlMugln0H1eUQXbADu8VOVvxCGo1BGBvLScjaQESJ9nNjCAtj+PZt7Z67vsnKG9+e4qXtWZTUaEE5LMyPO2YnsGhcFAZ93wi6tqw2O09tOsHTWzKQEqbFBfHksgkDcvi281GB54ZU4CndUfnuexTdfz/SYsEjIQFZV4u1uKRLt/vaI5sasL+2DHv6Dmwe4djnPooNXy2oamqw19Rir63BVlOLvaa6+asWYvbqGmy1tcj6+k6ds9Y3ivyoGRSFT8VmaP4lL6XD0Gc6WyOjjr/REnreEydiSlmIacECDIGB1JgtvL4rh39+dZLyOu154ZhIE6suHca8xAi3aBTydcZpfvlWGqU1jQT5evK3JeOZPUpNy/Q9FXhuSAWe0l31+/Zz6uabkbW1DsuFlxfh9/0ev4svbg6o78Op5uzAqm5eVlvbZl0N9ro66O7PnxDo/P3R+/lh8zGS3lRIpWcj9Z469MYkLp8wBd/gQej8/NH7+2nb+vtjNfqSlWlj5yeFLZPUtmU0VzD9m/scF+oNlIwcz5umMWwJGYXZYCR58CBWXTqMS0eF9amuEB1RWtPIXW+nsePEaQBunhnPby4f2WduwfYmFXhuSAWe4gwnZs3CWlzikmPrfH3R+fmit5ahEw3ofL3Rj5qNLjAYvb8/On+TFlR+/uj8/dCbTOj8/JrX+aPz8XGY3LbOUsfKz3/LntPabUiv2gX8a/HvGRXR/jBbz966+ZxlC6g+yfApYQSHWsl99x1Cj6Whl9psBU0GT+T0mSQsW4zfxdNdNyapi9ntkhe2Z/K3z9Ox2SXjBw/imeUTGBzkwrkT3YAKPDekAk9xhu9GjznnlZghNFQLHn8/9P4m7aufFkZ6k/9ZV1Y6/zbL/PwQ+uaWi/XlsG4hlByFiHFw44fgPahL5ZVS8njqC7x69HkQElmXyF8vfpArxyWcte1rv/ua2vLG9g7ScpvTjuSUwU62qGO6TOeygj3ojx5q2VQ/aBD+C+YTkJKC94QJrp1d3kX25pRz53/TyK9swN/LwCOLx7FgbGRvF6vXqMBzQyrwFGc4cekcrAUFZy03REUxfPMm552ophhena/Nnj54GtzwPnh2fADlM23K3sZvtt2DlXpsjaEsH/oH7rv8Eodbj+nfFrHlP8ewNrXOM6f30FE63JvdpyoYbtYTa9WhR9tHZxAMTQwmLt6DwMwd1H28gaaMzJZ9PaKiMC1ciGlRiuvGJ3WRyvom7n7nIF8c1Qayvv6CIdy3cMyAnIRXBZ4bUoGnOEPVhx9S+Ie1SLO5ZVlHm+x3WuUpeGUBVOdB3CxY8TZ4dL0FYU5VDj/ZeDvlllNIm5Ekj1t55dqf4uPZ2hcv/dsidn2QSW15Ixajjs8NZo562BACFo6N5OZpsegLGjixp5j89EptAjrAYNQTNzaY2CgrpiObqPl4I9bCwpbjGkeMwJSSQsDCK1w707wTSSl5bWc2f/34GE02O6MjTTyzYgIJoX69XbQepQLPDanAU5ylu52yO6UsE16ZD3UlMGIBXPsv0Hf9GVm9pZ6bP7mbAxXbAfCsmYe++nJKqy1EDfJmxbQhHC2s5uNDhUgJep3gR8nR3D474axf9HWVjWTsLeHEnmKKT1a3LDf6GIhPDmFIQDU+ez+l9rNPsVVVtaz3njSJgJSF+M+f77rpmJzocH4VK9/YR3ZZPT6eev7yoyR+PDGmt4vVY1TguSEVeIrbKj6iPdNrqICkxfDjf4Cu67fWpJQ88s1z/Pv4iyAklprRmAuuBXvr1aOnXsc1k2O4bVZChxptVJU2kLG3mBOpxZTlt05Y623yZFhyMNGGQoy7NlK7ZXPr1bHBgN/06ZgWLcL/0tmuGbPUSWrMFn7//mE2HNBuZy+eGMMDVyX26NBovUUFnhtSgae4tfy98NpV0FQDE38Ci55y6C/XFVP+/gwNg15D6M3YGkOxVE7GM3AXwqOScJ8I7pr8SxbGL+z0ccsKasnYU0J6ajHVpQ0ty/2DvEgYH0iUJRPdtg3U79wJNhsAwtsb/zlzCFiUgu9FF/XJlp5SSt7ek8sfNxzBbLGTEOrLMysmMjrS1NtFcykVeG5IBZ7i9rK/hn8vBmsDXHA7zPtrt0Ivbs1G8CjDO+Z19F7FZ/Y5x0vvxf0X3d+l0AMtIEpP1ZCeWkzGnhLqKltbgAZG+JCQ6E945SHY9AENaWkt6/SBgZgWzMeUkoJ3cnKfa+mZXlzDHf/Zx4mSWjwNOtamjOG6aUPcru9hR6nAc0Mq8JR+IeNLeGMZ2C0w8x649PddPtT0hzdr412KRvxG/AWhs5y1TbhPOF8u+bI7JQZA2iWFmZWkp5aQubcEc13ruUKH+BM3zEh40W4sn62nKfOMlp4pKZhSFvaplp4NTTb+9OER3kzNBbQGPQ8tHovJq+9dmXaXCjw3pAJP6TeOboD//RSkDeY+ANNXd+kw6/fnc+97h2iw2PAbteacF4vDBg0jOSyZ5NBkksOSGeLfvasZm81O3rEKTqQWk5VWisVsa1kXmRBA7BAIztpO02cbsBYVtawzjhyJKWUhAQsXOn+6pi76IC2f3713iLomG4ODvHlm+UTGD+5an8m+SgWeG1KBp/QrB96E92/R3i/8G0z5RZcOs35/Po9+dpzK4D+i86zs0D6BxkDGh41vCcDE4ES8DF3rLmG12Mg5XMaJ1BKyD53GZtH6AAqdIGbkIIYE1xN4bBPmLz7G3ral5+RJBKSk4D9vXq+39Mw+XcfK/+7jcH41HnrBb+eP4ucXx/WbW5wq8NyQCjyl30l9GTb+Wnt/9YswflmXD7UxayP377wfs621f6GX3ov7LriPoaahHCg9QFpJGvtL9lNmLnPY1yAMjA4ezfjQ8S1XguG+4Z0uQ5PZyskDpzmxp5jcI+XY7drvI51BMHRMIDE+5QQc+JiGLZscW3pefDGmlJRebenZaLXx0MfHWLczG4BLR4Xx2JLxBPl69kp5nEkFnhtSgaf0S18/CV+sBaGDJa/BmCu7fKiNWRt5ct+TFNUVEeEbweqJq89qsCKlJL82n7TSNNJK0jhQeoD0inTs0u6wXaRvJMmhydqVYFgyIwJH4KHr+PMtc62FzP0l7XZwjx0ziBiRi2/qRzTs/Kq1paePT2tLzwsv7JWWnp8dKeKedw5S1WAhwuTFk8uSmRYf3OPlcCYVeG5IBZ7Sb21+ELY/AjoPWP4mDL+sR09fZ6nj0OlDpJWkkVaaxsGSg9RYahy28TZ4kxSS1HIbdFzIOAZ5dexZ1/k6uMeN9ieyMQPvr97HnLa/ZV1rS89FeE9I7tHbi/mVDdz53/3szalAJ+CXl43gjtnD3HZyWRV4bkgFntJvSQmf/Q6+eQ4MXnD9exA7vdeKY5d2MiszHa4Cc6pzztouLiCuJQCTQ5OJDYhFJ87fBeF8HdzjR3gTUXUIw+Z3sLRt6RkdrQ1rlrIQ4/DhzqvoeVhsdh7/Ip3ntmrluCghmCeuTSbM5H6Ty6rAc0Mq8JR+TUr48E7Y9zp4+sONH0D0pN4uVYtyczkHSg60hOCRsiM02hxnZjB5mhyeAyaFJOHjce5ncufr4B4XpyesOBXx5bvYzmjpGbAoBdMVV1C/d6/Lh4jbnl7KXW+ncbq2iWBfT/5+bTKzRoQ69RyupgLPDanAU/o9uw3euxkOvwNeg+CmjyE8sbdL1S6LzcKx8mMtAZhWkkZJg+M8g3qhZ0TgCIcuEZG+kWfdnjxfB/dB4T7ERlkJzd6B3LSeAq8RZMZfSaMxCGNjBQlZH7TM5u6qQcBLqs388q00dmZqjX1uuySBu+aOwEPftzrUn4sKPDekAk8ZEGwWePsncPxj8A2Dmz6BkGG9XaofJKWkqK6oNQBL0zhefhybtDlsF+Yd5tAlYnTQaDzaDKZ9vg7ufoGe1FU2OUxnqLM1Mur4Gy2hZwgPZ/i2rU6vn80ueW5LBo9/mY5dwsQhg3hq+QRiAvvu+KHfU4HnhlTgKQOGxQxvLIWT28AUAz/7BAYN6e1SdVq9pZ4jZUdaAvBA6QGqGqsctvHUeZIUktQSguNDxxPsrbWKPF8H97aM5gqmf3Nfy/de48dhmjsX/7lz8Rw61Kl1+jarjNVvplFUbcbkZeDRJeOZlxjh1HM4mwo8N6QCTxlQmurgX1dD7rcQFK9d6fn37V+sP8Qu7WRXZzs8C8yqyjpruyH+Q0gOS255HpgQkIC0wYurtgLtt5Q0NlZgqjpJQLX28q/JRSetGEeMwH/uXPznXoZx5EintPYsr2viN/87wOZj2i3cn14Uy71XjMJo6MIMGAffhk0PQFUeBMTAnLUwbmm3y9iWCjw3pAJPGXAaKuG1RVB0EEJHa8/0fIJ6u1ROVdVY1dIp/kDpAQ6dPkSDtcFhGz8PPyJ13kzdeTv+Te3UX9q1foxt6LDhX5uHqSJDC8GqLPzC/PCfMxv/y+bgPW4cQm/Q9hM6bdTtToShlJJ/fnWS//v0GBabJCnaxNPLJxIX0olZ7Q++rTVUsrSpr4e3NpOGE0NPBZ4bUoGnDEh1p+HVK+D0cYhMhhs3gFdAb5fKZax2K+kV6a23QUsOUFCnzWE3rHQSs7KW4WFvHf1END/DC7TmYB8dRZUpjiLLSCqsZ98CNprLCajOIqDqJEHmTCIDTzAophafsKbmvBRtArC919nrm+xQ0WDFYgeJjkA/I35Gz47tX3QQbE1n/yMEDIZfHXbav6kKPDekAk8ZsKoL4dX5UJENQy6E698Fz05cSbib8pOQtVV7ndxOcVMVlw2OAiEYVjqJaadS8GsKpNazgm+HfER2yF6SrDDFIplisZPcZENYvSg2D6XIHE+xOZ7ixniapGMDE52tCf/aXAbVZhHhcYwhwYcJCS9B1+tzwgq4v2PjonboaCrw3I8KPGVAq8iBV+ZDTQHEz4YVb4HB2Nulco66Mq2BzvchV3lGJ3dTDJcHSArbeUbmISU2nd5haDSDzsC4kHFMiZjC1IipjAsdh6fOSEVhHUVZVRRlVVH4XSlVlWc3gvEylxPsU0/kqGCGzk4iNCEQvQ7ttqm0a/0lW963vqS0sSEtn6c3pWOz2YgL8mZtyihig7zb2b75GG+ugLqSs8qgrvA6RgWeovRnpenw6gKoPw2jUmDJOtC74fxtTXVwaldrwBUdclzvNQjiZkL8LC3cg+LZuG0t9598H3Ob4b287JL7465m5kX3sK94H6lFqewu2s2x8mNIWn8Xeuo8GReqBeCUiCmMCx2HUW/EXGuh6GQV+ftyKDhUSFm1AZvOcbBonbQSEiiJGhdN5JhwIuID8DGde0Dp7wqrWfnGPjJL6/Dy0HH/okSunTK4/cYy6hlet6jAU5T+rugQrFsI5ioYu1SbZaGPzSh+FpsVCva3BlzebsdnV3ojDLkA4i/RXpHjQXf21dzGrX/gyaz3KdJBhB1Wx1/Nwkv+fNZ21U3V7C3ay+6i3ewp3sPx8uMOAWjUGxkfOp7JEZOZGjGVsSFj8dR7YrdLSvZnkbMpjaLjZZRZTDT4hJ11fFOgBxEjgoiICyAiPoDgaF90bTqh1zVaWfvBEd7dlwfAovFR/PXqJPzbm1xWtdLsMhV4ijIQ5KbC61eBpQ4m3QQpj3eqhaHLSQmn05sDbhtkHc0/+wAAC/9JREFU74DG6jYbCIhKbg24wdO0KxsXqWqsYk/xHlKLUkktSiW9It1hvZfei/Fh45kaMZUpEVNICk7CQ++BtayM0k+3kLvtMCX5jVT5DaXaNBS73vFWssGoJ3yoPxHxWgCGx5vw9vPkvX153Lf+MPVNNoYG+/DM8omMjen5Bkcq8NyQCjxFaePkdvjPErCa4cKVcPlfejf0qgsdn8PVFDquD0poDrhZEDujV7tXVJgr2FusXQGmFqWSUZnhsN7b4E1yaDJTI6cyOXwyiSGJ6OrM1G7dRtXnX1K8L4NKYzRVAXFUmeIwe589tmZAmDcR8QHow7x47mAueypqMRgEv7tiND+9KLZHZ39QgeeGVOApyhnSP9MaPtitcMm9cMmanju3uQqyv24NuNPHHdf7hkLcrNaQ68MjxZQ1lDlcAZ7ZGd7H4MOE8AlMCdcawYz0jaNx17fUfP4FNVu2YG6QVJniqAqIoyZ0FNU+0dik4y1Zu16QK6zk6+2Ex5v47YpxhIf2TEtbFXhuSAWeorTjyPvwzs+0Vn+XPwgXrXTNeayNkJfaGnD5+6DtOJkevtqURvGXaK+wMX3rNmsnnG44zZ6iPS2NYLKrsx3W+3r4MjFsotYKNGQigzOqqftyEzWbNmErPY1d6Kj1i6Emaix1cZOp0IdRV3f2ebyCjcSODCIizkREfABBkb6cSC1m1weZ1JY34hdk5MKrEhgxrXsj7KjAc0Mq8BTlHPb/Bz64XXuf8gRMvqn7x7Tbofhwc1+4bZCzEyz1reuFHmKmtF7BRU8Gw7lbL7qz0vpS7eqvWLsCPHNuQD8PPyaFT2JK2GSmlJkI+iad2i83YcnLa9nGEhRN4wULKA1LYn+xB34NEsMZw6TpDQK7TToMjm3w1DH7ulHdCj0VeG5IBZ6inMe3L8EndwMCfvxS11r6VeS06fC9DerLHNeHjdECLm4WDL0IvEzdLrY7Kq4rbgm/1KJUcmtyHdb7e/ozKWwis8yxJB6uxvOrNJpOnGhZL7y9yR0+gfXGJMoChzHG18Rgqae+sp1RVwC/ICM3/rXrEwKrwHNDKvAU5Qfs+JvWxF3oYenrMDrl/NvXlUH29taQq8h2XG+Kbr1FGTfT7QevdpWiuqKW25+pRank1+Y7rDd5mpjDaGZmGYnemwtHW8PPqtOzP2QYh+InEOs145znuOOFS7tcPhV4LiaEmA88CeiBl6WUD5+x3gi8DkwCyoBrpZTZ5zumCjxF6YAv/wRf/V0LPZ8gbSzO7/t3jUpp7fB9chsUHoQ2/dMwBkDcjOaQmw3BCW77HK435dfmt1z9pRalUljn2GI13mziyoJwxh6px+9oLsKujRLz9QUP0OgVfNbxvCyVXLTzvi7P6q4Cz5WFEEIPpANzgTwgFVgupTzaZpvbgXFSyluFEMuAq6WU157vuCrwFKUDpIR//RiyNjsuFzpAODY00Xu2dviOu0TrG9dOh2+l66SUDgG4u2g3xfXFLev96yUzT3oz8TtJUM1oTgxf4dDP78wJbrsyq7sKPFcWQogLgfullPOav78XQEr5UJttPmveZpcQwgAUAaHyPBVQgacoHfR4ojZyR3sik5uH7LoEBl8Ann1/xu7+REpJXk2edvuzOJXUwlRKGrTxNL0bJbO/m8jQmkVIfRDGxnISsja0hN33DFFRDN+8qcPn7K+B1+tjfDeLBto+xc0Dpp1rGymlVQhRBQQDp9tuJIS4GbgZYMiQvtuPR1H6lKr8c6wQcMu2Hi2K4kgIwWDTYAabBrN4xGKklORU57Bo/SIajIKPk/cD+/GwSP79mK3d6W6thYXtLB14+sqAeu19RmdeuXVkG6SUL0kpJ0spJ4eGnj2agaIo7QiI6dxypdcIIYgNiCXSN9JhucVDcPocjWANkZHtrxhg+krg5QGD23wfAxSca5vmW5oBQHmPlE5R+rs5a88em9LDW1uu9EmrJ67GQziO0fnGTA/MesdnqsLLi7Bf/bIni9Zn9ZXASwWGCyHihBCewDJgwxnbbABubH5/DbD5fM/vFEXphHFLtSlmAgYDQvvq5ClnFOdaGL+QP1/8JwI8wkCCvWkQe2Oup/zWezBEaZPfGqKiOt1gpT/rE41WAIQQVwBPoHVLeEVK+aAQ4gFgj5RygxDCC/gXMAHtym6ZlDLr3EdUjVYURVG6QjVacTEp5cfAx2csW9vmvRlY0tPlUhRFUfqHvnJLU1EURVFcSgWeoiiKMiCowFMURVEGBBV4iqIoyoDQZ1ppuoIQohTI+cENe04IZ4wM0w/19zr29/qBqmN/0Z06DpVS9ruRO/p14PU1Qog9/bGpb1v9vY79vX6g6thfDIQ6dpa6pakoiqIMCCrwFEVRlAFBBV7Peqm3C9AD+nsd+3v9QNWxvxgIdewU9QxPURRFGRDUFZ6iKIoyIKjAUxRFUQYEFXhOIoSYL4Q4LoTIEEKsaWf9TCHEPiGEVQhxzRnrbhRCnGh+3Xjmvn1BN+tnE0KkNb/OnPapz+hAHe8SQhwVQhwUQmwSQgxts67Pf4bQ7Tr2+c+xA/W7VQhxqLkOXwkhxrRZd2/zfseFEPN6tuQd19U6CiFihRANbT7DF3q+9L1MSqle3XyhTWmUCcQDnsABYMwZ28QC44DXgWvaLA8Cspq/Bja/D+ztOjmrfs3ranu7Dk6q42zAp/n9bcBb7vIZdreO7vA5drB+pjbvrwQ+bX4/pnl7IxDXfBx9b9fJyXWMBQ73dh1686Wu8JxjKpAhpcySUjYBbwJXtd1ASpktpTwI2M/Ydx7whZSyXEpZAXwBzO+JQndCd+rnLjpSxy1Syvrmb78BYprfu8NnCN2rozvoSP2q23zrC3zfau8q4E0pZaOU8iSQ0Xy8vqY7dRzwVOA5RzSQ2+b7vOZlrt63p3S3jF5CiD1CiG+EED9ybtGcprN1/DnwSRf37S3dqSP0/c+xQ/UTQtwhhMgEHgHu7My+fUB36ggQJ4TYL4TYJoSY4dqi9j19ZgJYNyfaWdbRv6q6s29P6W4Zh0gpC4QQ8cBmIcQhKWWmk8rmLB2uoxDiemAyMKuz+/ay7tQR+v7n2KH6SSmfBZ4VQqwA7gNu7Oi+fUB36liI9hmWCSEmAeuFEIlnXBH2a+oKzznygMFtvo8BCnpg357SrTJKKQuav2YBW4EJziyck3SojkKIy4DfA1dKKRs7s28f0J06usPn2NnP4U3g+yvVfvUZttFSx+bbtWXN7/eiPQsc4aJy9k29/RCxP7zQrpSz0B52f/8gOfEc267j7EYrJ9EaOwQ2vw/q7To5sX6BgLH5fQhwgjMesveFV0fqiPYLPhMYfsbyPv8ZOqGOff5z7GD9hrd5vwjY0/w+EcdGK1n0zUYr3alj6Pd1Qmv0kt8X/5+69N+vtwvQX17AFUB68y+L3zcvewDtr2SAKWh/ndUBZcCRNvv+DO0heQZwU2/XxZn1Ay4CDjX/YB4Cft7bdelGHb8EioG05tcGd/oMu1NHd/kcO1C/J4EjzXXb0jYs0K5qM4HjwILerouz6wgsbl5+ANgHLOrtuvT0Sw0tpiiKogwI6hmeoiiKMiCowFMURVEGBBV4iqIoyoCgAk9RFEUZEFTgKYqiKAOCCjxF6UFCiAuFEP9oZ/lWIcRkIcQFQoinhBBfCCEu7I0yKkp/pYYWU5SeNR/49FwrpZTfAN8IIe4EonqsVIoyAKgrPEVxsuZ5x74TQvxDCHFECPG5EMK7efUc4EshhLcQ4s3meefeArzb7L8cbYqed3uj/IrSX6nAUxTXGA48K6VMBCqBxUKIEMAipaxCm2uuXko5DngQmAQghLgSeAgYJoT4ce8UXVH6J3VLU1Fc46SUMq35/V60yTcvBz5vXjYTeApASnlQCHGw+f0GoE/OJq4o7k5d4SmKazS2eW9D++NyAY7P79S4forSg1TgKUrPEMA4tAF9AbYD1wEIIZKa1ymK4kIq8BSlZ0wC9svW0dqfB/yab2XeA+zutZIpygChZktQlB4ghLgPyJBSvtnbZVGUgUoFnqIoijIgqFuaiqIoyoCgAk9RFEUZEFTgKYqiKAOCCjxFURRlQFCBpyiKogwIKvAURVGUAeH/A7pcPDcfu+AYAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [7, 8, 9, 10, 11]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3, rand_hamming_vectors)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random 0/1 vectors, median of 3 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "mags = 0.5 * list(range(24))\n",
    "for mag in mags:\n",
    "    rand_vec = lambda n,d: rand_vectors_one_high_covar_dir(n,d,mag)\n",
    "    try:\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_one_high_covar_dir)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_one_high_covar_dir)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random vectors with d/2-magnitude covariance spike, median of 3 samples\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experiments/Kappa_swap_condition_number_of_random_unit_components.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "#import scipy\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import statistics\n",
    "import itertools\n",
    "import random\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 294,
   "metadata": {},
   "outputs": [],
   "source": [
    "def unpack3(d,i):\n",
    "    return (math.floor(i/(d*d)), math.floor(i/d) % d, i % d)\n",
    "\n",
    "def pack3(d,t):\n",
    "    return d*d*t[0] + d*t[1] + t[2]\n",
    "\n",
    "def tuple3swap23(t):\n",
    "    return (t[0], t[2], t[1])\n",
    "\n",
    "def orth(M):\n",
    "    #return scipy.linalg.orth(M)\n",
    "    q,r = np.linalg.qr(M.T)\n",
    "    eps = matrix_machine_epsilon(M)\n",
    "    return np.array([qv for (qv, rv) in zip(q.T,r) if np.linalg.norm(rv) > eps])\n",
    "\n",
    "def unit_vec(a):\n",
    "    return a / np.linalg.norm(a)\n",
    "\n",
    "def matrix_machine_epsilon(M):\n",
    "    return 10 * np.finfo(M.dtype).eps * max(M.shape) * np.linalg.norm(M)\n",
    "\n",
    "def trial(n, d, random_generator=np.random.randn, verbose=False):\n",
    "    P23 = [[1 if unpack3(d,i) == tuple3swap23(unpack3(d,j)) else 0 for i in range(d*d*d)] for j in range(d*d*d)]\n",
    "    if verbose: print(\"n,d: \" + str(n) + \",\" + str(d))\n",
    "    A = random_generator(n,d)\n",
    "    A = np.array([unit_vec(ai) for ai in A])\n",
    "    if verbose: print(A.shape)\n",
    "    AA = np.array([np.kron(ai,ai) for ai in A])\n",
    "    if verbose: print(AA.shape)\n",
    "    AAB = np.vstack([np.kron(aiai, orth(np.identity(d) - np.outer(ai,ai))) for (aiai, ai) in zip(AA, A)])\n",
    "    if verbose: print(AAB.shape)\n",
    "    OrthAAB = orth(AAB)\n",
    "    HalfIdMinusP23OrthAAB = (OrthAAB - np.dot(OrthAAB, P23))/2\n",
    "    u, s, vh = np.linalg.svd(HalfIdMinusP23OrthAAB)\n",
    "    if verbose: print(s)\n",
    "    if verbose: print(len(s))\n",
    "    if verbose: print(\"Kappa: \" + str(min(s)))\n",
    "    sA = np.linalg.svd(A)[1]\n",
    "    if verbose: print(len(sA))\n",
    "    if verbose: print(\"||A||: \" + str(max(sA)))\n",
    "    if verbose: print(\"||A^-1||^-1: \" + str(min(sA)))\n",
    "    sAA = np.linalg.svd(AA)[1]\n",
    "    if verbose: print(len(sAA))\n",
    "    if verbose: print(\"||AA||: \" + str(max(sAA)))\n",
    "    if verbose: print(\"||AA^-1||^-1: \" + str(min(sAA)))\n",
    "    return (min(s), min(sAA), max(sAA))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# testing individual trials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 291,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n,d: 2,6\n",
      "(2, 6)\n",
      "(2, 36)\n",
      "(10, 216)\n",
      "[0.76672405 0.70710678 0.70710678 0.70710678 0.70710678 0.70710678\n",
      " 0.70710678 0.70710678 0.70710678 0.64113329]\n",
      "10\n",
      "Kappa: 0.6411332862058929\n",
      "2\n",
      "||A||: 1.087625199177916\n",
      "||A^-1||^-1: 0.9039200330301337\n",
      "2\n",
      "||AA||: 1.0165937552160442\n",
      "||AA^-1||^-1: 0.9831262059653076\n"
     ]
    }
   ],
   "source": [
    "trial(2, 6, random_generator=(lambda n,d: rand_sparse_vectors(n,d,5)), verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 0.          0.6801728   0.          0.          0.          0.\n",
      "   0.          0.         -0.50209345  0.        ]\n",
      " [ 0.          0.          0.         -1.79206445  0.          0.0767937\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.          0.          0.         -0.1878403   0.\n",
      "   0.          0.14176238  0.          0.        ]\n",
      " [ 0.          0.          0.06369083  0.          0.          0.\n",
      "   0.          0.         -0.47367528  0.        ]\n",
      " [ 0.          0.          0.04717216  0.          0.          0.\n",
      "   0.2800775   0.          0.          0.        ]\n",
      " [ 0.          0.          0.         -0.03458636  0.14802339  0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.         -0.93668048  0.         -1.05609664  0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.         -0.98491979  0.          0.          0.          0.\n",
      "   0.         -0.37757212  0.          0.        ]\n",
      " [ 0.         -1.44468698  0.          0.          0.          0.\n",
      "   0.          0.          0.         -1.79585642]\n",
      " [ 0.          0.          0.          0.          1.46778279 -0.7157817\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 2.39308117  0.53484069  0.          0.          0.          0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.         -0.75240057  0.22061528  0.          0.\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.         -1.95981634  0.          0.          0.\n",
      "   0.          0.         -1.43337433  0.        ]\n",
      " [ 0.          0.          0.          0.          0.50649535  0.\n",
      "   0.          0.         -0.10411069  0.        ]\n",
      " [-1.17836833  0.          0.          0.          0.          0.\n",
      "   0.          1.99798239  0.          0.        ]\n",
      " [-1.03771324  0.          0.          0.          0.          0.26923645\n",
      "   0.          0.          0.          0.        ]\n",
      " [ 0.          0.          0.          0.57551813  0.          0.\n",
      "   1.40876455  0.          0.          0.        ]\n",
      " [ 0.          0.          0.          0.          0.         -0.06699646\n",
      "   0.         -0.31899927  0.          0.        ]\n",
      " [ 0.          0.          0.          0.          0.         -0.87542692\n",
      "   0.          0.          0.          1.10844383]\n",
      " [-2.2639661   0.          0.          0.         -0.2379994   0.\n",
      "   0.          0.          0.          0.        ]]\n"
     ]
    }
   ],
   "source": [
    "print(rand_sparse_vectors(20,10,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 292,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n,d: 2,3\n",
      "(2, 3)\n",
      "(2, 9)\n",
      "(4, 27)\n",
      "[0.70710678 0.70710678 0.70710678 0.70710678]\n",
      "4\n",
      "Kappa: 0.7071067811865476\n",
      "2\n",
      "||A||: 1.0\n",
      "||A^-1||^-1: 1.0\n",
      "2\n",
      "||AA||: 1.0\n",
      "||AA^-1||^-1: 1.0\n"
     ]
    }
   ],
   "source": [
    "def elementary(n, d):\n",
    "    A = np.zeros((n,d))\n",
    "    for i in range(n):\n",
    "        A[i][i] = 1\n",
    "    return A\n",
    "    \n",
    "trial(2, 3, random_generator=elementary, verbose=True)\n",
    "#trial(2, 3, verbose=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# data generation and plotting logic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 315,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_data(dd, nn, samples, random_generator=np.random.randn):\n",
    "    trials = [[\n",
    "        (sys.stdout.write(\"\\rn=%d, d=%d, trial %d of %d\" % (n, d, i+1, samples)),\n",
    "         trial(n, d, random_generator))[1]\n",
    "        for i in range(samples)] for (n,d) in zip(nn,dd)]\n",
    "    sys.stdout.write('\\r')\n",
    "    kappa = [statistics.median([t[0] for t in s]) for s in trials]\n",
    "    AAmin = [statistics.median([t[1] for t in s]) for s in trials]\n",
    "    AAmax = [statistics.median([t[2] for t in s]) for s in trials]\n",
    "    df = pd.DataFrame({\"d\": dd, \"n\": nn, \"kappa\": kappa, \"||AA||\": AAmax, \"sigmamin(AA)\": AAmin})\n",
    "    return df\n",
    "\n",
    "def draw_plot(df, title, vs=\"d\", log=False):\n",
    "    p = plt.semilogy if log else plt.plot\n",
    "    p( vs, 'kappa', data=df, marker='o', markerfacecolor='blue', markersize=6, color='blue', linewidth=2)\n",
    "    #p( vs, '||AA||', data=df, marker='', color='red', linewidth=2, linestyle='dashed')\n",
    "    p( vs, 'sigmamin(AA)', data=df, marker='', color='green', linewidth=2, linestyle='dashed')\n",
    "    plt.xlabel(vs)\n",
    "    plt.title(title)\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def make_figure(dd, nn, samples, title, plot_vs, log=False):\n",
    "    df = generate_data(dd, nn, samples)\n",
    "    draw_plot(df, title, plot_vs, log)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_plot_different_d_series(dfs, ds, title, log=False):\n",
    "    p = plt.semilogy if log else plt.plot\n",
    "    for (df, d) in zip(dfs, ds):\n",
    "        p('n', 'kappa', data=df, marker='o', linewidth=2, label=\"d = \" + str(d))\n",
    "    plt.xlabel(\"n\")\n",
    "    plt.ylabel(\"κ\")\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def draw_plot_different_d_series_quadratic_n(dfs, ds, title, log=False):\n",
    "    p = plt.semilogy if log else plt.plot\n",
    "    for (df, d) in zip(dfs, ds):\n",
    "        df.loc[:,'n/d^2'] = df.loc[:,'n'] / df.loc[:,'d'] / df.loc[:,'d']\n",
    "        p('n/d^2', 'kappa', data=df, marker='o', linewidth=2, label=\"d = \" + str(d))\n",
    "    plt.xlabel(\"n/d²\")\n",
    "    plt.ylabel(\"κ\")\n",
    "    plt.title(title)\n",
    "    plt.legend()\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plots!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### plots against d with n varying quadratically"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(3, 10+1)\n",
    "nn = [math.floor(d ** 2 / 3) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = d^2/3; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = [5, 8, 10, 12, 15]#, 17, 20]\n",
    "nn = [math.floor(d ** 2 / 3) for d in dd]\n",
    "make_figure(dd, nn, 4, \"n = d^2/3; median of 4 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(4, 10+1)\n",
    "nn = [math.floor(0.25 * d ** 2 ) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = 0.25 * d^2; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(5, 10+1)\n",
    "nn = [math.floor(0.2 * d ** 2 ) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = 0.2 * d^2; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dd = range(8, 10+1)\n",
    "nn = [math.floor(0.125 * d ** 2 ) for d in dd]\n",
    "make_figure(dd, nn, 10, \"n = 0.125 * d^2; median of 10 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dd = [5, 8, 10, 12, 15, 17, 20]\n",
    "nn = [math.floor(d ** 2 / 4) for d in dd]\n",
    "make_figure(dd, nn, 4, \"n = d^2/4; median of 4 samples\", \"d\", log=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### plots against n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "nn = [5, 10, 15, 20, 25, 30, 35, 40]\n",
    "dd = [10 for n in nn]\n",
    "make_figure(dd, nn, 10, \"d = 10; median of 10 samples\", \"n\", log=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [8, 10, 12, 14, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [10, 20, 30, 40, 50, 60, 70]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 4)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series(dfs, ds, \"κ as a function of d and n; median of 4 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [8, 10, 12, 14, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 4)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; median of 4 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; median of 3 samples\")\n",
    "#dfs[0].loc[:,'n']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; median of 3 samples\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plots for random vectors from different distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 309,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rand_sparse_vectors(n, d, k):\n",
    "    A = np.zeros((n,d))\n",
    "    for i in range(n):\n",
    "        S = random.sample(range(d), k)\n",
    "        for j in S:\n",
    "            A[i][j] = random.gauss(0, 1)\n",
    "    return A\n",
    "def rand_hamming_vectors(n, d):\n",
    "    A = np.zeros((n,d))\n",
    "    for i in range(n):\n",
    "        while sum(A[i,]) == 0:\n",
    "            A[i,] = np.random.randint(0, 2, size=d)\n",
    "    return A\n",
    "def rand_vectors_one_high_covar_dir(n, d, mag=1/2):\n",
    "    zeros = np.zeros(d)\n",
    "    iden = np.identity(d)\n",
    "    spike = unit_vec(np.random.multivariate_normal(zeros, iden))\n",
    "    cov = iden + mag * d * np.outer(spike, spike)\n",
    "    return np.random.multivariate_normal(zeros, cov, size=n)\n",
    "def rand_vectors_3_high_and_low_covar_dirs(n, d):\n",
    "    zeros = np.zeros(d)\n",
    "    iden = np.identity(d)\n",
    "    spikes = [unit_vec(np.random.multivariate_normal(zeros, iden)) for _ in range(3)]\n",
    "    dips = [unit_vec(np.random.multivariate_normal(zeros, iden)) for _ in range(3)]\n",
    "    cov = iden + sum([(d/3) * np.outer(spike, spike) for spike in spikes]) - sum([(1 - 1/(d/3)) * np.outer(dip, dip) for dip in dips])\n",
    "    return np.random.multivariate_normal(zeros, cov, size=n)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=89, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3, random_generator=(lambda n,d: rand_sparse_vectors(n,d,d//4)))\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random 1/4-sparse vectors, median of 3 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=89, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbwAAAEWCAYAAAAdNyJXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzs3Xd4FVX6wPHvmx5aAoSaEEIXCEgJYEUUKYIVEQFRFBVZ66rYVneXdXV1hV3bz7oWsAJiA0FBxIIiQigCAQkQWgqQBAikt/P7YyZwE256cm9u8n6eJ0/unTkz887cufPeM+UcMcaglFJK1Xde7g5AKaWUcgVNeEoppRoETXhKKaUaBE14SimlGgRNeEoppRoETXhKKaUaBI9PeCLSRkR+EpGTIvIfFy87XUQ6u3iZgSKyRETSROSTCpQfJiLxLoptrog8VUvzniUiH9TGvGuCiESIiBERH3fHolzDcZ8UkXD7eODt4hhERN4VkWMiss6Vy64ttXkc8fiEB0wHUoBmxpgHa2shIvKDiNzmOMwY08QYE1dbyyzFeKAN0NIYc52Ll12rRMRPRFJEpEk55R4SkQUislZErnJVfHWFiLQQkc9FJENE9ovIZCdl3hSR6SLSTkQWi0iinZAj3BDvPhG51NXLdSVjzAH7eFDg4kVfAIwAwowxg0uOFJGLRWSriBwXkVR7vwl1cYx1Rn1IeB2B7abhPEHfEYg1xuS7O5BaMBTYbIxJL6fcHGPM9cC9wE1VWZCH18ReAXKxfvjcALwmIr1LlBkNLAMKgW+Aa10aYQ3x8M/JFToC+4wxGaWM3w6MMsYEA+2BXcBrrgquzjHGlPkH7AMutV/fDmwDWpVS9lFgD3ASa0Nf4zCuK/AjkIZVI1tQxjI/AQ7ZZX8CepdSbi6Qh/XlTwcutYc95VBmGBBfYn1mAlvs+S8AAhzGXwVsBk7Y6zIaeBooALLt5fyfXdYAXe3XQcB7QDKwH3gC8LLH3Qz8DMwBjgF7gcvKWP+ewA/AcSAGuNIe/g97XfPsOG51Mm2gvQ2O2Z/BQ47r76T8i8BBe303ABc6jJsFLLTX66QdS5TD+P7ARnvcAmC+47YvsZxytwHwX+AB+3Une385CXwL/B/wgUPZAGBpUTxAuL29wktZ/ixgEfCBva63AYOBX+3pkuxl+DlMY4AZWAeJY1iJRuxx3va6pABxwF12eR97fHtgMXAU2A3cXiKWT+xYTgJbge7AY8AR+/MYWcp6NLb3ge4Ow94HnnV43xfYUmI6Hzu+iDL2hUeBRU72j5cc9vG37W2VADwFeDuUvR3Ywenv/wA7tkIgC2uffdgue6W9Px3H2td7lviOPoL1Hc2xY3/EXuZJYCcwvLxjl8O8HrLnlWHH3wb42p7XSqC5Q/lzgDV2XL8DwxzGlbpPAhElPv9bHLZFHHBHyWMS8KD9eScBt5SxDk73JeBWrGNSgb1t/1HOtvAHnsGqIJRWxul2pmLflTuxvisngX8CXexpTmAdR/xKrP9fsL4/+4AbShzXHY/hl2Mdk4/bn03f8uItdf0quMNcCky1P8C2ZZS9zv5wvIDr7R2snT3uY+Bxe1wAcEEZ85kGNLU/oBewfvWXVrbkxin5fhhnJrx1dpwt7HWa4fChpmGdIvACQoGz7HE/ALeVWLZjwnsP+NKOOwKIxU5IWAf7PKwDgjfwJyAR++BZYp6+WDv1XwA/4BL7w+zhcLD8oIzt8Syw2l63Dlg/UMpKeFOAllgHlQexfmgEOCwrGxhjx/0MsNYe54eV2O+3Yx5vr2NZCa/MbQD84bCev2IlQH+smt9JTh9cmgCfAZdU5KDnsC55wNX2ZxsIDMQ6wPnYn9kO4M8lPt+vgGCshJoMjLbHzbDj7WBv6+8pfsD7EXgVa1/vZ087vMR2HWUv+z2sHwCP29vydmBvKevRH8gqMWwmsMTh/aPAMyXKVCThdQQysS4PYH9OScA59vsvgDewkm5rrO/RHQ7f/QRgECBYP3A7Oh5DHJbTHevYMMJe34ex9nk/h/Kb7W0bCPTA+hHQ3h4fAXSp4Oe+D1iLleRCsRLMRns7+gOrgL/bZUOBVKz93cuOLxX7Bz5l75MRJT7/sVgHfAEusrfrAIdjUj7wpL3+Y+zxzUtZh7L2pZuBn8vZBkU/BguxvgM3l1Ku1O1Mxb4ri4FmQG+sHyrfAZ2xfihtB6aWWP+ibXmRvT8UfffnYh9HsH40HQGGYO2PU+3P1L8q+0VFd5i37A83tKIHGHvazcBV9uv3gDexzjVXZh7B9sYMKmX8qY1TyvthnJnwpji8fw543X79BvB8Kcv5gVISnv1B5AC9HMbdAfzgsFPudhjXyJ72jB8PwIVYScfLYdjHwCz79SzKTnhx2Adl+/10ykh4TqY/BpztsKyVDuN6YR9ssb7wJRPWGspOeKVuA6wvxh6HL2g+0Nih/EecPrh8gJVsvsI6vVnRhPdTOWX+DHxe4vO9wOH9QuBR+/Uq7B9K9vuRdnkfrAN1AdDUYfwzwFyHWL51GHcF1i90b/t9U3tewaXtHyWG3V60r9nvV+NQU7eHlZvw7HI/AzfZr0c4fCZtsPbxQIeyk4Dv7dfLgftKmec+iie8vwILHd57YSXLYQ7lpzmM74p10LsU8K3ovuwwL8faw6fAaw7v7wG+sF8/ArxfYvrlWAfZ8vbJCBwSnpM4vijaPljHpCzHsvb6neNkuvL2pZspJ+E5TNfCXsczllPZ7Yzz78r5Du83AI84vP8P8ILD+pfclguBv9qv53I64b0G/LPEsndiJclK7xcVvYZ3IVYVtMwbBETkJhHZbF8gPQ5EAiH26Iexfu2sE5EYEZlWyjy8ReRZEdkjIiewdlgc5lMTDjm8zsSqMYC1c+2pwvxCOF3jKbIf6xfjGcs0xmTaL53dnNEeOGiMKSxjXmVpj/Wrx3HaUonIgyKyw77r8zjWrzHHbV1yWwXY11XaAwnG3gMrsizK3gZjsa45Fa3DMVP8usR+h2mnGGPOMsZcboyZWc4yHTluF0Sku4h8JSKH7H3tX5y5n5W2r5S1ndsDR40xJ0uMd/wMDzu8zgJSzOkbHrLs/872j3SsX9GOmmH9IEVEgoGzsH58VMVHWIkMYLL9Hqzany+Q5PD9fgOrpgeV++60p/jnWYi1LR23z0GH8buxDrCzgCMiMl9E2ldinUpu65Lvi7ZzR+C6ovWz1/ECoB3l7JMlichl9k1VR+35jKH4vpVqil+Hd9y3HFVkX6oQY8xRYB7wpbNro2Vt5wp+Vyq6ncH5tnT2mXYEHizxmXTAqtVVer+oaMK7D+vmgGdEpKuzAiLSEfgfcDfWHYTBWKfTBMAYc8gYc7sxpj1W7efVUuY1GSuxXop18I0oWkQFY83Aqj0UaVvB6cD6knUpZZwpZThY56HzsD6cIuFYv1orKxHoICKOn01l5pWEtUM4TuuUiFyI9YtvAtbplGCsU7oV2dZJQKiIOJYtdVkVMAbrmlzRvJuLSOMamneRkp/ha1g1xW7GmGZYp5Erup+VtZ0TgRYi0rTE+KrsDyXFAj4i0s1h2NlY18PAOk36nan63YKfAMNEJAy4htMJ7yBWDS/EGBNs/zUzxvR2GF/R704iDt8Vex/qQPHtU2waY8xHxpgL7OkM8O9Kr1n5DmLV8IId/hobY56lEvukiPhj1STnAG3s79UyKr5vOarpfckH60dKyR9NQJnbuTrfFWecbctEJ+UOAk+X+EwaGWM+Lidepyqa8PKNMeuxLtrPK3EwLtLYXmAygIjcglXDw35/nf0lAuu0mcGqqpfUFOuLlYqVuP5VwRiLbAbG2Ldut8X6BVBRbwO3iMhwEfESkVAROcsedxjrtNsZ7IPLQuBpEWlqJ/8HsE69VdZvWEn7YRHxFZFhWKe85ldw+oXAYyLS3N7e95RRtinWqYVkrIPo3yjli+DEr/a094qIj4iMw7oGWmkiEmhP+wOAMWY/EA38w35U4QKsbVDWPIqeg4uoxKKbYl1QT7c/5z9VYtqFWOseJiLNsa6bYcd/EKuG9YyIBIhIX6wbDD6sxPydsn8VfwY8KSKNReR8rB+I79tFHGvKAIhIANY1DwB/+31p80/G+hzexbqOuMMengSsAP4jIs3s70cXEbnInvQtYKaIDBRLV/t7AGd+dxYCY+3vmS/WteMcSqmVikgPEbnETiTZWLWFAnvcMBEp68doZXwAXCEio+wzTQH2/MMquU/6YW3vZCBfRC7DOuVdadXdl0RknL39vESkFdZ1s012ba9k2VK3M9X7rpSmaFteiHVjirPniv8HzBCRIfZ+1VhExtrH2bLidaqyjyXMwjogPlxyhDFmO9Z52l+xdvA+wC8ORQYBv4lIOtbFzfuMMXudLOM9rOptAtaFzrWVjPF9rLur9mF9QRdUdEJjzDqsu6uex6rp/MjpX6IvAuPFesDzJSeT34OVqOKwroN8BLxTydgxxuRi3cF2GVbN8VWsayp/VHAW/8Dafnux1v/9Msoux7pbLdaeJpsSp/3KiXMc1jWEY1g3KX1WwRhLGg78aozJdhg2GetC9VHg71j7RVk6cHq/qaiZ9nJOYn2xKryv2OWXY+1rGzlz3SdhnZ1IBD7HujHi20rMvyx3Yt3McQTr+u6fjDExdk1pBNZjCI6K7pAE61d6FmX7COsMy0clht+EdTDfjvWZL8I63Ycx5hOsu5k/wtqeX2BdMwLrmtMT9impmcaYnVg3S72MtY9fAVxh71PO+GPdjJWCdYq5NVYNA6zP/ddy1qdC7ORylT3vZKzvwkOcPk5WaJ+0Tz/ei5XYj9nTLa5GaNXZl0Kx9oeiu4ELsWruzpS1navzXXHmENa2ScRK3jOcHeOMMdFY16j/zy6/G+uYU168ThXdYq2U24jIq8A2Y8yr1ZjHE0CyMeaNmovMs4jIYKxHZqpU0/ZEIvIW8IkxZrm7Y1EVY5+1+sAYE1Ze2ZqmD3WqumAzsKQ6MzDG1EpTRB7o7+4OwJWMMbeVX0opiyY85XbGmDfdHUN9YJ+SV0qVQk9pKqWUahDqQ1uaSimlVLnq9SnNkJAQExER4e4wlFLKo2zYsCHFGNPK3XHUtHqd8CIiIoiOjnZ3GEop5VFEpLxWkzySntJUSinVIGjCU0op1SBowlNKKdUg1OtreEopVSQvL4/4+Hiys7PLL9xABAQEEBYWhq+vr7tDcQmXJzwRGY3VLqU38JbdErmzcuOxGhMdZLenhog8htVwagFwrzYnpJSqqPj4eJo2bUpERATFO/lomIwxpKamEh8fT6dOndwdjku4NOGJiDdWjwsjsPrXWy8ii+2Gpx3LNcVqfPU3h2G9gIlYvem2B1aKSPdqdIPi1BebEpi9fCeJx7NoHxzIQ6N6cHX/Snc9pZSqY7KzszXZORARWrZsSXJysrtDcRlXX8MbjNXrdZzdMvp8nHcq+0+snsgdzz1cBcw3xuTYvSzspord0ZTmi00JPPbZVhKOZ2GAhONZPPbZVr7YVBPdmCml3E2TXXENbXu4OuGFUrz7mXhK9NwrIv2BDsaYryo7rT39dBGJFpHoyv5ymb18J1l5xSuMWXkFzF6+s1LzUUopVfe4OuE5+zlxqjFPu2PZ57E6hKzUtKcGGPOmMSbKGBPVqlXlGgpIPO68m7DShiulVFXNmjWLOXPmVHs+zz//PL179yYyMpJJkybpTTllcHXCi8fqsLFIGMW7dW+K1Uv6DyKyDzgHWCwiURWYttraBwdWarhSqv76YlMC5z+7ik6PLuX8Z1fVyUsbCQkJvPTSS0RHR7Nt2zYKCgqYP3++u8Oqs1yd8NYD3USkk4j4Yd2EcqonYGNMmjEmxBgTYYyJwOrt/Er7Ls3FwEQR8ReRTkA3oEa7Q3loVA8Cfb2LDfPxEh4a1aMmF6OUquNq63r+008/TY8ePbj00kvZubNmLpXk5+eTlZVFfn4+mZmZtG/fvkbmWx+59C5NY0y+iNwNLMd6LOEdY0yMiDwJRBtjFpcxbYyILAS2A/nAXTV9h2bR3ZhFd2kaQAQu6BZSk4tRSrlZxKNLKz1NVl4Bf16wmT8v2FxqmX3Pji113IYNG5g/fz6bNm0iPz+fAQMGMHDgwDPKffjhh8yePfuM4V27dmXRokXFhoWGhjJz5kzCw8MJDAxk5MiRjBw5shJr1bC4/Dk8Y8wyYFmJYX8rpeywEu+fBp6uteCwkl5R4ps2dz2r/jjCaz/s4a+X96rNxSql6rnVq1dzzTXX0KhRIwCuvPJKp+VuuOEGbrjhhgrN89ixY3z55Zfs3buX4OBgrrvuOj744AOmTJlSY3HXJ9rSShkeHNmdVX8c4f21+7n1gk56LU+peqKsmhjA+c+uIsHJzWqhwYH88uglVV5uRR4DqEwNb+XKlXTq1ImiG/TGjRvHmjVrNOGVQtvSLEPv9kFc3rcdufmFvLxql7vDUUq5iLPr+YG+3tW6nj906FA+//xzsrKyOHnyJEuWLHFa7oYbbmDz5s1n/JVMdgDh4eGsXbuWzMxMjDF899139OzZs8ox1nea8Mpx/4jueAksjI5nX0qGu8NRSrnA1f1DeWZcH0KDAxGsmt0z4/pUq9WlAQMGcP3119OvXz+uvfZaLrzwwmrHOWTIEMaPH8+AAQPo06cPhYWFTJ8+vdrzra/EmDMeZas3oqKiTE10APvwot9ZGB3PVf3a8+LE/jUQmVLK1Xbs2KG1HyecbRcR2WCMiXJTSLVGa3gVcO/wbvh5e7H490R2JJ1wdzhKKaWqQBNeBYQ1b8TkIeEYA/9ZEevucJRSSlWBJrwKuvPiLgT6erNyx2E2HTjm7nCUUkpVkia8CmrdNIBbzo8AYM4KbUxaKaU8jSa8SrhjaBeaBvjwy+5U1uxOcXc4SimlKkETXiUENfLljqGdAZi9Yif1+Q5XpZSqbzThVdIt53eiZWM/Nh04znc7jrg7HKWUh6qp7oGmTZtG69atiYyMLDb8oYce4qyzzqJv375cc801HD9+vNrL8nSa8Cqpsb8Pd13cFbCu5RUWai1PqXppy0J4PhJmBVv/tyx0d0RO3XzzzXzzzTdnDB8xYgTbtm1jy5YtdO/enWeeecYN0dUtmvCqYPKQcNoHBfDHoZMs2VKjXfIppeqCLQthyb2QdhAw1v8l91Y76dVG90BDhw6lRYsWZwwfOXIkPj5Wc8nnnHMO8fHxNbI8T6aNR1dBgK839w7vxqOfbeX5b2MZ06cdvt7620EpjzErqPLT5GXBZ7dbf6XON63UUbXRPVBFvfPOO1x//fVVmrY+0YRXRdcODOONn+LYm5LBpxvimTg43N0hKaXqsNroHqginn76aXx8fGp0np5KE14V+Xp7cf+I7tz78SZe/G4XV/cPJaBE6+pKqTqqjJoYYF2zSzt45vCgDnD/tiovtqa7ByrPvHnz+Oqrr/juu+8qtOz6zqXn4URktIjsFJHdIvKok/EzRGSriGwWkZ9FpJc9PEJEsuzhm0XkdVfGXZrL+7TjrLZNSUrL5qPfDrg7HKVUTRn+N/At0f+lb6A1vIpqo3ugsnzzzTf8+9//ZvHixadqlQ2dyxKeiHgDrwCXAb2ASUUJzcFHxpg+xph+wHPAfx3G7THG9LP/Zrgm6rJ5eQkzR1r9Y73y/W4ycvLdHJFSqkb0nQBXvGTV6BDr/xUvWcOrqDa6BwKYNGkS5557Ljt37iQsLIy3334bgLvvvpuTJ08yYsQI+vXrx4wZdeKw6VauPKU5GNhtjIkDEJH5wFXA9qICxhjHrggaA3X+nv/hPVvTPzyYTQeO8+4ve7n7km7uDkkpVRP6TqhWgnPm8ccf5/HHH6/ReX788cdOh+/evbtGl1MfuPKUZijgeFI83h5WjIjcJSJ7sGp49zqM6iQim0TkRxEp9aeRiEwXkWgRiU5OTq6p2EslIqd6QX7jpzjSMvNqfZlKKaUqz5UJz9kV0zNqcMaYV4wxXYBHgCfswUlAuDGmP/AA8JGINHO2EGPMm8aYKGNMVKtWrWoo9LKd1yWE87u25GR2Pm/8tMcly1RKKVU5rkx48UAHh/dhQFlPbc8HrgYwxuQYY1Lt1xuAPUD3WoqzSoqu5b37yz6OnMx2czRKKaVKcmXCWw90E5FOIuIHTAQWOxYQEccLYGOBXfbwVvZNL4hIZ6AbEOeSqCuof3hzRvRqQ1ZeAa9+r7U8pZSqa1yW8Iwx+cDdwHJgB7DQGBMjIk+KSNETmHeLSIyIbMY6dTnVHj4U2CIivwOLgBnGmKOuir2iHhzZHRH46LcDxB/LdHc4SimlHLj0wXNjzDJgWYlhf3N4fV8p030KfFq70VXfWW2bceXZ7flycyIvfbeL58af7e6QlFJK2bQByBp2/6Xd8fYSFm2IZ09yurvDUUrVUbXdPRDAyy+/TI8ePejduzcPP/xwtZfl6TTh1bCIkMZMiOpAoYH/fhvr7nCUUlW0NG4pIxeNpO+8voxcNJKlcUvdHZJTpXUP9P333/Pll1+yZcsWYmJimDlzphuiq1s04dWCe4d3xc/Hi6VbkohJLKfNPqVUnbM0bimz1swiKSMJgyEpI4lZa2ZVO+m5snug1157jUcffRR/f38AWrduXSPL82TaeHQtaBcUyI3ndOTtn/fynxWxvHPzIHeHpJRy0Gden0pPk12QzaOrH+XR1Wc0A3zK1qlbSx3n6u6BYmNjWb16NY8//jgBAQHMmTOHQYMa9rFIE14tuXNYF+avO8CqP44Qve8oURFn/gJTSjUcru4eKD8/n2PHjrF27VrWr1/PhAkTiIuLa9C9JmjCqyUtm/gz7YJOvLxqN7OX72T+9HMa9I6mVF1SVk0MYOSikSRlJJ0xvF3jdqwYv6LKy3Vl90BhYWGMGzcOEWHw4MF4eXmRkpKCq1qgqov0Gl4tuu3CzgQF+vLb3qP8vDvF3eEopSrovgH3EeAdUGxYgHcA9w1w+uRUhbi6e6Crr76aVatWAdbpzdzcXEJCQqocf32gCa8WBQX6MuOiLgDMXr4TY+p85w9KKWBs57HMOm8W7Rq3QxDaNW7HrPNmMbbz2CrP09XdA02bNo24uDgiIyOZOHEi8+bNa/BnmaQ+H4SjoqJMdHS0W2PIzM3notk/kHwyh9enDGR0ZFu3xqNUQ7Vjxw569uzp7jDqHGfbRUQ2GGOi3BRSrdEaXi1r5OfD3Rd3BeC/3+6koLD+/sBQSqm6TBOeC0wc3IHQ4EBiD6ez+PcEd4ejlFINkiY8F/D38ebPl1odQTz/7S5y8wvdHJFSDVN9voRTFQ1te2jCc5Fr+ofSpVVjDhzNZGH0wfInUErVqICAAFJTUxvcQb40xhhSU1MJCAgov3A9oc/huYiPtxcPjOjBXR9t5OVVuxg/MIwAX293h6VUgxEWFkZ8fDzJycnuDqXOCAgIICwszN1huIwmPBe6LLItvds3IybxBO//up/bh3Z2d0hKNRi+vr506tTJ3WEoN9JTmi7k5SXMHNUDgFd/2M3J7Dw3R6SUUg2HyxOeiIwWkZ0isltEzmiFVURmiMhWEdksIj+LSC+HcY/Z0+0UkVGujbxmDOveiqiOzTmWmcc7P+9zdzhKKdVguDThiYg38ApwGdALmOSY0GwfGWP6GGP6Ac8B/7Wn7QVMBHoDo4FX7fl5FBHhIbuW97/VcRzLyHVzREop1TC4uoY3GNhtjIkzxuQC84GrHAsYY044vG0MFN1SdRUw3xiTY4zZC+y25+dxhnRuydDurUjPyef1H/e4OxyllGoQXJ3wQgHHe/Lj7WHFiMhdIrIHq4Z3byWnnS4i0SISXZfvxnpopFXLm7tmH4dPZLs5GqWUqv9cnfCctVx6xkMxxphXjDFdgEeAJyo57ZvGmChjTFRd7gajT1gQo3u3JSe/kP9btdvd4SilVL3n6oQXD3RweB8GJJZRfj5wdRWnrfMeHNkdEfh43QEOpGa6OxyllKrXXJ3w1gPdRKSTiPhh3YSy2LGAiHRzeDsW2GW/XgxMFBF/EekEdAPWuSDmWtOtTVOu6R9KfqHhhe9i3R2OUkrVay5NeMaYfOBuYDmwA1hojIkRkSdFpKi/+7tFJEZENgMPAFPtaWOAhcB24BvgLmNMgSvjrw1/Ht4dHy/hi00J7Dp80t3hKKVUvaX94dUBT3yxlQ/WHuCyyLa8NmWgu8NRSjVw2h+eqjX3XNINfx8vvt52iC3xx90djlJK1Uua8OqANs0CuPm8CADmrNBreUopVRs04dURMy7qQhN/H36KTea3uFR3h6OUUvWOJrw6onljP2670GrJfc6Kndpnl1JK1TBNeHXIrRd0onkjX9bvO8YPsXW3lRillPJEmvDqkKYBvtw5rCsAc5bvpLBQa3lKKVVTNOHVMTee25E2zfyJSTzBNzGH3B2OUkrVG5rw6pgAX2/uucRqbOY/K3aSX1Do5oiUUqp+0IRXB02I6kB4i0bsSc7g800J7g5HKaXqBU14dZCfjxd/vtSq5b2wchc5+R7fgppSSrmdJrw66qp+oXRr3YSE41ksWH+w/AmUUkqVSRNeHeXtJTxodxL70ne7yczNd3NESinl2TTh1WGjerehb1gQKek5zFuz393hKKWUR9OEV4eJCDPtWt7rP+7hRHaemyNSSinPpQmvjruwWwhDOrUgLSuPt36Kc3c4SinlsVya8ERktIjsFJHdIvKok/EPiMh2EdkiIt+JSEeHcQUistn+W1xy2vpKRHholFXLe/vnvaSm57g5IqWU8kwuS3gi4g28AlwG9AImiUivEsU2AVHGmL7AIuA5h3FZxph+9t+VNCBRES24uEcrMnILeO2HPe4ORymlPJIra3iDgd3GmDhjTC4wH7jKsYAx5ntjTKb9di0Q5sL46rSiOzbfW7ufpLQsN0ejlFKex5UJLxRwfKAs3h5WmluBrx3eB4hItIisFZGrayPAuiwyNIixfduRm1/IS9/tdnc4SinlcVyZ8MTJMKfdAYjIFCAKmO0wONwYEwVMBl4QkS6lTDvdTozRyck10MXOloXwfCTMCrb+b1lY/XlW0QMjuuMlsDD6IPtSMtwWh1JKeSJXJrx4oIPD+zAgsWQhEbkUeBy40hhz6g4NY0yi/T8O+AHo72whxpg3jTFRxpj2WcqPAAAgAElEQVSoVq1aVS/iLQthyb2QdhAw1v8l97ot6XVp1YRrB4RRUGh4YWWsW2JQSilP5cqEtx7oJiKdRMQPmAgUu9tSRPoDb2AluyMOw5uLiL/9OgQ4H9he6xF/9yTklbhelpdlDXeT+y7thq+38OXvifxx6ITb4lBKKU/jsoRnjMkH7gaWAzuAhcaYGBF5UkSK7rqcDTQBPinx+EFPIFpEfge+B541xtR+wkuLr9xwFwhr3ogbhnTEGPjPCq3lKaVURfm4cmHGmGXAshLD/ubw+tJSplsD9Knd6JwICrNPZ5bg7QuZR6FRC5eHBHDnxV2Yv/4A324/zOaDx+nXIdgtcSillCfRllbKMvxv4BtYYqBAQS68MxqOH3BLWK2bBnDL+Z0AmLN8p1tiUEopT6MJryx9J8AVL0FQB0Cs/6P/Da17QcpOeOtSSPrdLaHdMbQzTQN8+Hl3Cmt2p7glBqWU8iSa8MrTdwLcvw1mHbf+n3MHTPsGIi6E9MPw7hjY/Z3Lwwpu5McdQzsDMHvFToxx+oSHUkopmya8qggIgimfQp/rIDcdPpoAmz50eRi3nN+Jlo392HTgOKv+OFL+BEop1YBpwqsqH3+45k04/89QmA9f3gk/zgYX1rQa+/tw58VdAZi9fCeFhVrLU0qp0mjCqw4vLxjxDxgzBxD4/ilYch8UuK538huGhNMuKIA/Dp3kq61JLluuUkp5Gk14NWHw7XD9B+ATABvnwfzJkOuapr8CfL25b3g3AJ7/Npb8gkKXLFcppTyNJrya0vNymLoEAlvAruUwdyyku+a62rUDw4ho2Yi9KRl8utF9D8UrpVRdpgmvJnUYDLd+C8EdIXETvD0CUmq/ZwNfby/uH9EdgBdX7iI7r6DWl6mUUp5GE14FLI1byshFI+k7ry8jF41kadzS0guHdIXbVkL7/nBsn5X0Dq6v9Riv6Nues9o2JTEtm49+c88D8UopVZdpwivH0rilzFozi6SMJAyGpIwkZq2ZVXbSa9Iabl4K3UZC1lGYdzn8UUb5GuDlJac6iX31h91k5LjuxhmllPIEmvDK8eLGF8kuyC42LLsgmxc3vlj2hH6NYeLHMGAq5GfDgimw7n+1GClc2rM1/ToEk5Key9w1+2p1WUop5Wk04ZXjUMYhp8OTMpLIzMsse2JvH7jiRbj4cTCFsGwmfPt3KKydOylFhIdHWbW813/cQ1pmXq0sRymlPJEmvHK0bdy21HFjPx/LJ7GfkF9YxulDEbjoYbjqVfDygV9egM+nQ35O6dNUw3ldQzi/a0tOZufzxk97amUZSinliTThleO+AfcR4B1QbJiflx9hTcJIyUrhyV+fZPzi8fx48Mey27PsfwNMXgB+TWDrJ/DBtZCdVisxz7Sv5b37yz6ST9ZOYlVKKU+jCa8cYzuPZdZ5s2jXuB2C0K5xO548/0mWjVvG7KGzCW0Syp60Pdy96m5uXXErMSkxpc+s66VwyzJo0gb2rYZ3LoO0hBqPuX94cy7t2YasvAJe+b72H4tQSilPIK5sZV9ERgMvAt7AW8aYZ0uMfwC4DcgHkoFpxpj99ripwBN20aeMMfPKW15UVJSJjo6uwTU4U25BLgt2LuCNLW+QlmPV2C7rdBn3DbiP0Cahzic6th8+HA8psdC0PUxZBG1612hcO5JOMOal1fh6efH9Q8MIDS7Zr59SSjknIhuMMVHujqOmuayGJyLewCvAZUAvYJKI9CpRbBMQZYzpCywCnrOnbQH8HRgCDAb+LiLNXRV7Wfy8/bix140svWYpt/S+BT8vP77e+zVXfH4Fc9bPOZUEi2neEaYth/Bz4WSi1Zns3p9qNK6e7ZpxRd/25BYU8tLKXTU6b6WU8kSuPKU5GNhtjIkzxuQC84GrHAsYY743xhTd+rgWCLNfjwK+NcYcNcYcA74FRrso7goJ8g/igagHWHLNEi7vfDl5hXnM2z6PMZ+NYV7MPHILcotP0KgF3PgF9LoKck7A++Ngyyc1GtP9I7rj7SUs2hjPnuT0Gp23Ukp5mionPBEJcDJsRBmThAIHHd7H28NKcyvwdWWnFZHpIhItItHJycllzL52tG/SnmcufIYFly9gSNshnMg9wZzoOVz5xZUsi1tGoXF4JME3AMbPhXPuhMI8+Ow2+PmFGutiqFNIYyZEhVFQaHj+29gamadSSnmq6tTwvhKRxgAi0kRE/gc8VUZ5cTLM6ZFdRKYAUcDsyk5rjHnTGBNljIlq1apVGeHUrl4te/G/kf/jleGv0DW4KwnpCTyy+hEmL53M+kMOTY15ecHoZ2DUv6z3K/8OXz8MhTXTHuY9l3TDz8eLr7YkEZNYO3eFKqWUJ6hOwnsJ+FpExgMbgd3AuWWUjwc6OLwPAxJLFhKRS4HHgSuNMTmVmbauERGGhg3lkys+Yda5s2gV2IqY1BimLZ/GPd/dw57jDs/JnXsXjH8XvP1g3Zuw8CbIy6p2DO2DA5kypCMA/12htTylVMNVrbs0RWQ48BkwxhjzSzllfYBYYDiQAKwHJhtjYhzK9Me6WWW0MWaXw/AWwAZggD1oIzDQGHO0rGW64i7NysjMy+S97e/x7rZ3yczPxEu8GNdtHHf1u4uQwBCr0L5fYP4k6xm9sMEwaT40blmt5aak5zD0ue/JzC3g0z+dy8COLWpgbZRS9ZXepVmCiGwFnsd6hOBTEdkiIltKK2+MyQfuBpYDO4CFxpgYEXlSRK60i80GmgCfiMhmEVlsT3sU+CdWklwPPFlesquLGvk2YsbZM1g6bikTuk9AEBbFLmLMZ2N4bfNrVlNlEefDtBUQ1AHi18E7I+Ho3motN6SJP7de0AmA2ct3lv2AvFJK1VNVruGJSEdnw4uem6sL6loNr6S4tDhe2PAC3x/8HoCQwBDu6ncXV3e9Gp/0ZPjwOji8FRq3gskLIXRAOXMsXVpWHkOf+560rDw+uHUIF3QLqanVUErVM1rDK8EYs9/ZX00GV991DurMS5e8xLuj3qVPSB9SslL4x6//sJoqS4vF3LwUOl8MGclWD+qxK6q8rKBAX+64qDMAs5f/obU8pVSD49KWVlytrtfwHBljWL5vOS9sfIGEdKu5sUFtB/Fg//vo/ctr8PvHIN5w+fMwcGqVlpGZm8/gp1eSnmPdARoaHMhDo3pwdf+yng5RSjU0WsNTtUpEGN1pNIuvXszDgx4myD+I9YfWM/HrKTzcohkJ590JpgCW3Avf/6tKz+qtiDlMTv7p5wATjmfx6Gdb+HxDfE2uilJK1Ulaw6uj0nLSeHvr23y440NyC3Px9fJlcvO+3L5pMUEFBdDvBquvPW/fCs/z/GdXkXDc+aMOzQJ8aBboS7MAX4ICfWkW6EOzAN9Tw4q/t8var5v4+yDi7FFJpZQnqq81PE14dVxieiIvb3qZr+K+AqCZdyDTU5OZdOwofl2Gw4R54N+0QvPq9OhS50/rV5OXQFPHpOjwOiiwRJIsSpoOCbSxn3eNJswvNiUwe/lOEo9n0V5P2ypVaZrwPFB9SHhFtqdu57/R/+W3Q78BEFpQyL2pRxndtAteNyyCpqV3VFuktBpe++AAlt17ISey8jmRnUdaVh4nsvI4kZ13apj1Pt/p8Izc6rUK4yWcWZN0UqsMauTrtNbZyCFhfrEpgcc+20pW3umYAn29eWZcH016SlWQJjwPVJ8SHlg3tqxOWM3zG55n93Grn7vInBweyPFn0MRF0KpHmdPXVjLILyjkZHa+kwR5ZsJ0lkwzq5kwvb3kVA0y8XgWeQVn7tOhwYH88ugl1VqOUg2FJjwPVN8SXpH8wny+3P0lr2x6meTsVACGZedx/4X/onOvcWVOWxdP9+UVJUynSbL8WmZFEqYAe58dW/sro1Q9oAnPA9XXhFckMy+T97a+zbtb3yKTQryNYVzrwdx58XOnmyprABwT5nVv/EryyZwzymgNT6mKq68JTx9L8GCNfBsxY8A9LL12BRP8ra4DP0lez5hPRpxuqqwB8PX2okVjPyJCGvP4mJ4E+noXGy/AHUM7uSc4pVSdoQmvHghp0oa/Xr+MzzqM4+KMTLJMPq/+/ipjPx/LothF5BfmuztEl7m6fyjPjOtDaHAgAvh6Cwb48LeDHM/MLW9ypVQ9pqc065vfFxD9zf38N7gJWwP8AegS1IX7B97P0LChDe55uaMZuVz3+hr2JGcwIDyYD24bQiM/H3eHpVSdpqc0lWc4+3qirvuID49mMftICqHGmz1pe7h71d3cuuJWYlJjyp9HPdKisR8f3DaE0OBANh44zh3vbyAnv2Y611VKeRZNePVR52HILV8z2iuYxfv28nC2L0G+Ta2myr6ayCM/PXKqvc6GoF1QIO/fOpiWjf1YvSuFBxb8TkFh/T2zoZRyThNefdU2Em77Fr9WPbkxaQ9Lk1K5JWIsfl5+LNu7jCs+v4I56+eQlpPm7khdonOrJsybNpim/j4s3ZrEE19s1R4jlGpgNOHVZ0FhMO0biLiQoJOHeOCXD1gy4DHGdh5LXmEe87bPY8xnY5gXM4/cgvp/Q0dkaBBv3zwIfx8vPl53kOeW73R3SEopF3JpwhOR0SKyU0R2i8ijTsYPFZGNIpIvIuNLjCuwe0E/1RO6qoDAYJjyKUReC7knaf/pHTzb9GwWXL6AIW2HcCL3BHOi53DlF1eyLG4Zhaaw/Hl6sMGdWvDalAH4eAmv/bCH13/c4+6QlFIu4rK7NEXEG4gFRgDxwHpgkjFmu0OZCKAZMBNYbIxZ5DAu3RjTpDLLbJB3aZamsBBW/h3WvGS9v+SvmAseYHXiz8WbKmsZyQNRD3Ak8wgvbnyRQxmHaNu4LfcNuI+xnetPSyVfbk7gzws2Yww8O64PEweHuzskpeqM+nqXpivvzx4M7DbGxAGIyHzgKuBUwjPG7LPH1e9qhjt4ecHIf1qnOb9+BFb9E0mLZ+iYOZx3xXlWU2WbX2Fb6jamLZ+Gl3idqu0lZSQxa80sgHqT9K7qF0paVh5/+zKGv3y+lWaBvozp087dYSmlapErT2mGAgcd3sfbwyoqQESiRWStiFxdWiERmW6Xi05OTq5qrPXXkDtgwnvgEwAb3oUFN+CTn8O13a/lq2u+4q5+dyHIGac2swuyeXHji24KunbcdG4ED4zoTqGB++ZvYvUu3V+Uqs9cmfCcPfFcmfOp4XYVezLwgoh0cVbIGPOmMSbKGBPVqlWrqsRZ//W6Em76EgKbQ+w3MO8KSE+2mio7e0apkyVlJNW7OxvvuaQr087vRF6BYfp7G9h44Ji7Q1JK1RJXJrx4oIPD+zAgsaITG2MS7f9xwA9A/5oMrsEJPwdu/RaCwyFhA7w9Ata8DM9H0jYvr9TJxi8Zz5I9S8grKL2MJxERnhjbk2sHhJGVV8At765n56GT7g5LKVULXJnw1gPdRKSTiPgBE4EK3W0pIs1FxN9+HQKcj8O1P1VFId3g1pXQrh8c2wsrnoC0g9x37DgBhcVPafqID018mxB7LJa//PwXRn86mne2vcOJ3BNuCr7meHkJ/762D5f2bENaVh43vv0bB1IbRsPbSjUkLkt4xph84G5gObADWGiMiRGRJ0XkSgARGSQi8cB1wBsiUtQOVk8gWkR+B74HnnW8u1NVQ9M2cPNS65qebWxGJrNSjtIuLx8xhnaN2/HUBU/x4/U/8uR5T9IlqAtHso7w/IbnGfHJCP697t8kple4sl4n+Xh78X+T+3Nu55YcOZnDlLd/48iJbHeHpZSqQdp4tLLMCqbUS6q9roYOgyFsMLTri/H245fEX5gbM5ffkn4DwFu8GdlxJFN7T6V3SG/XxV3DTmbnMfl/v7E1IY2z2jZlwfRzCWrk6+6wlHKp+vpYgiY8ZXk+EtIOll/O2886BdphMIQN4o+mLZm3fxnf7P2GfGN1QxTVJoqpvacyNGwoXuJ5jfmkpucw4Y1ftYcF1WBpwvNAmvAqYctCWHIv5GWdHuYbCBc9Co1awMF1EL8ekv84c9pmYRwK7ctHgd58ciKW9AJrHhHNIpjaeypXdLkCf29/F61IzUg8nsV1r/9KwvEsLuwWwttTB+Hn43nJW6mq0ITngTThVdKWhfDdk5AWbz2gPvxv0HdC8TJZxyEhGg6uh/h1EL8BHBqgThfh06BgPggO4pDdfkALvyAm9rqBiT0m0jyguSvXqFriktO57vVfSc3IZWzfdrw0sT/eXg2rP0HVMGnC80Ca8FygsBBSdto1wHUQHw3Jf5AHfNu4EXODmrHD3w+AAIQrg3pyY68bieg8Enz83Bt7BWxLSGPSm2s5mZPPpMHh/OuayAbXia5qeDTheSBNeG7iUAs0B38jOvl35jby5qdGgQCIMVyclcNUv1D6h56HdBhsXRNs1t7NgTv3W1wqN72zjpz8Qu4c1oWHR5/l7pCUqlWa8DyQJrw6wq4F7tm1jPcPfMPinEPk2ZWkvtk5TE07wfDMLLybhUGHQdbdoB0GQ9u+daYW+N2Ow0x/fwMFhYbHLjuLOy5y2tCPUvWCJjwPpAmvbkrJSuHjre+yYNci0vKtB7xD8wu4MS2Na05m0Khon/T2h/b9IGzQ6ccimrmvgecvNlk9LAD8+9o+XD9Ie1hQ9ZMmPA+kCa9uy8zLZPGexby3/T0OnrQeiWjmHcAEn1ZMTk2mVXLsmRMFdbASYFESdHEtcN6affx9cQxeAq9MHsBl2sOCqoc04XkgTXieoaCwgB8O/sDcmLlsTrZqUD5ePlwePpKbgiLpduygdVNMwgbIKdGUmRtqgS+u3MXzK2Px8/bi7ZujuLCbNlKu6hdNeB5IE57n2XxkM+9tf4+V+1di7JZfzg89n6m9pnJOm0FISqx1N2jRYxEpZdQCixJg2z7Fa4EVefyiDMYYnvxqO+/+so9Gft58eNsQ+od7zuMWSpVHE54H0oTnuQ6cOMD729/nyz1fkpVvPcjeo3kPpvaeyuhOo/H1spv7yjxq1fxOPRaxAXJL9HbgE2C1DhMWBYX5sGEu5Du0k+kbCFe8VKmkV1homLnodz7bmEBQoC8L7ziXHm2bVnOtlaobNOF5IE14nu949nEWxi7kox0fkZqdCkDrRq2Z0nMK47uPp6lfiSRTWADJO8uvBZYU1AHu31ap2PILCpnxwUZW7jhM66b+fPqn8+jQolGl5qFUXaQJzwNpwqs/cgpyWBq3lHkx84hLiwOgsW9jxnUbx5SeU2jfpIxn+BxrgT89V3q50c9C99HQolOF48rOK+Dmd9exNu4oHVs24pMZ59K6aUD5EypVh2nC80Ca8OqfQlPIzwk/817Me/x2yKGnhgi7p4aW5fTUUJFGskN6QI/RVvILGwzeZTccrT0sqPpGE54H0oRXv21P3c68mHks37ecAlMAwKC2g5jaayoXhl3ovKcGZ41k+wRCv8mQdQx2f1esbVACm0PXEVYC7DIcAoOdxpKansN1b/xKXHIGAzs25/1bB2sPC8pjacLzQJrwGoak9CQ+3PEhi3YtIiMvA4BOQZ2Y2msql3e5/MyeGsq6S7MgDw78Cju/gdiv4Wjc6em8fCD8XKvm1+MyaFm8tZXE41mMf20NiWnZDO3eirduitIeFpRH0oRXEwsTGQ28CHgDbxljni0xfijwAtAXmGiMWeQwbirwhP32KWPMvPKWpwmvYTmZe5LPdn3G+9vf53DmYQBaBLRg0lmTuL7H9VXrqSFlF+z8GmKXW4nQrkkC0LIbdB9lJb8O54C3D3uS05lg97Bwed92vKg9LCgPpAmvugsS8QZigRFAPLAemGSM2e5QJgJoBswEFhclPBFpAUQDUVjdcm8ABhpjjpW1TE14DVNeYR7L9y1nXsw8/jhq9d8X4B3AVV2v4sZeN9KxWceqzTjzKOxZZSXA3d9CtsOpz4Ag69Rn99FsbzKYCfP+ID0nn8lDwnn6au1hQXkWTXjVXZDIucAsY8wo+/1jAMaYZ5yUnQt85ZDwJgHDjDF32O/fAH4wxnxc1jI14TVsxhjWHVrH3Ji5/JzwMwCCcEn4Jdzc+2b6te5X9ZkX5MPBtRD7jXX6M3XX6XHizYnWA3ktsRsr8vsxauiFPHxZz2qujVKuowmvugsSGQ+MNsbcZr+/ERhijLnbSdm5FE94M4EAY8xT9vu/AlnGmDlOpp0OTAcIDw8fuH///lpaI+VJdh/bzXvb3+OruK/IK8wDoG+rvtzc+2Yu6XAJ3l7e1VtA6h4r+cV+A/vXWA+42/YWtiG943D6XDwROp4H3noHp6rbNOFVd0Ei1wGjSiS8wcaYe5yUnUvxhPcQ4F8i4WUaY/5T1jK1hqdKSslK4aMdH7Fg5wJO5FrtcoY1CePGXjcS4B3A61te51DGIdo2bst9A+5jbOexlV9I1nHr1GfsN+Tu+Aa/PIdTn/7NoOtw6H4ZdBsBjVrU0JopVXPqa8Jz5X3T8UAHh/dhQGIlph1WYtofaiQq1aCEBIZw74B7ua3PbXyx+wve3/4+8enxPLOu+Jn1pIwkZq2ZBVD5pBcYDJHjIHIcfoUFLFv2JfvXfsZwr410z0mAmM+tP/GCDkOsG1+6XwateoBe61Oq1riyhueDddPKcCAB66aVycaYGCdl51K8htcC60aVAXaRjVg3rRwta5law1PlKSgsYNXBVTzy0yOnTnU6aubXjDdHvEmPFj3w8ar678MXVsbywspddPFO5s1zUuhybDXs+wUclxnc0brjs/so6HhBnen8VjU89bWG5+rHEsZgPXbgDbxjjHlaRJ4Eoo0xi0VkEPA50BzIBg4ZY3rb004D/mLP6mljzLvlLU8TnqqovvP6nuqdwZnGvo3p37o/A9sMJKpNFL1b9sa3EtfijDH8Y8l25q5x6GGhtbd96nM57FoOmamnJ/BrCl0uthJgt5HQOKQ6q6dUpWjC80Ca8FRFjVw0kqSMpDOGB/oEEhIYcqqDWsfhfVv1JapNFAPbDKRvq75nPuBeQmGhYeYnv/PZpgSCG1k9LHRvYzd+XVhgtfdZ9MzfEccTH2J1d1TU3FnrXnrqU9UqTXgeSBOeqqilcUuZtWYW2QWnuw0K8A5g1nmzGNt5LIcyDrHh8AY2HN5A9OFo9qbtLTa9r5cvfUL6ENXWSoD9WvWjke+ZPSfkFRTypw82sHLHEdo082fRjFJ6WDi2H3atsBLgvtVQkHt6XFC4/cD7aIi4EHzKTrRKVZYmPA+kCU9VxtK4pby48cUK3aWZmpVaLAHuOrar2ClRH/GhV0ivU6dA+7fuf6oro+y8Aqa+s47f9lawh4WckxD3g/3Yw3LISD49zrexdeqz+2grCTZpXRObQjVwmvA8kCY85SppOWlsPLyR6MPRbDi8gR1Hd1BoCk+N9xIvejTvcaoG2COoLzPe+4NtCSesHhbuOJegwApcEywshMSNpx94P7y1+PjQgdYdn91HWT2966lPVQWa8DyQJjzlLum56WxO3kz0oWiiD0cTkxJDvskvVqZTsy4kHW7PsdQO9G7Rj49vHVH5HhbS4k/X/OJ+hIKc0+OahZ5+5KHTUPDVfvpUxWjC80Ca8FRdkZWfxe/Jv1unQA9FsyV5C7mFucXK+Ju2jOl2PoPbRRHVJoq2jdtWbiG5GVbSi7VvfEk/fHqcbyPoPOz0qc+m9rzL6jlCNVia8DyQJjxVV+UW5LI1ZSvRh6JZHb+O349sBq/iCTC0Seipu0Cj2kYR1iSs4o1QFxZC0mYr8cV+DUm/Fx/fvj8EdbAeh8h3qBX6BsIVL2nSa+A04XkgTXjKU2w+mMqU9z8l12c34aGHyJBdpOelFyvTulHrYgmwU7NOFU+AJxLt5PeNdQNMfnbpZYM6wP3bqr4yyuNpwvNAmvCUJ1kbl8pN76wjN7+QPw2L4MpBXkQfjib6UDQbjmwgzbEndqy+/oruAh3YZiDdmndz3st7SbmZsPcn+Pj60suM+hd0GwUhXau5VsoTacLzQJrwlKdZuf0wd3ywgYJCw+NjenL70M4AFJpC9hzfc+oxiOhD0aRmpxabNsg/iAGtB5yqAfZoXk5zaM9HQtrB0scDtOhstfTSbYTV3Jne+NIgaMLzQJrwlCf6fFM89y+wrrk9d21fJgzqcEYZYwz7T+w/9RhE9OFoDmUcKlbmjObQQnrj6+Xw6MOWhbDkXsjLOj3MJxD6TYacE7B7JWQ59LHs2wg6XQTdR1pJMCisRtdb1R2a8DyQJjzlqd79ZS//WLIdL4FXbxjA6Mh2ZZY3xpCYkXjqMYgNhzdUqDm0lauf4sW4zznkBW0L4b7O1zB22D+tCQoLID7aurFl1wo4VOKZv9a9rZpf91EQNhi8Xdn5iqpNmvA8kCY85cmKeljw8/bi3VsGcX7XyjUgfTjj8Kna34bDG4hLiys23htvCiks1kKMY3NqZziRCLu+tZLfnu8hL+P0uIAg6DL89OlPbezao2nC80Ca8JQnc9rDQnjzKs8vNSuVjUc2nqoFxh6LdVouwDuAGWfPIDIkkl4te51qEq2Y/ByrZ/dd31o1wNTdDiMFQgdYN710HwltzwavCtxMo+oMTXgeSBOe8nSFhYYHP/mdz531sFBN5XWJVCSiWQSRIZFEhkTSu2VvzmpxFgE+JW5eSd1zuvZXsrHrJm2g6wir5tflYqs2qOo0TXgeSBOeqg8q3MNCJZXWJVKQfxCXRVxGTGoMfxz944yOcX3Eh27Nu9E7pDeRLa1E2CW4y+k7QotafNm1wvo7kXB6Yi8fCD/XSn7dRmkv73WUJjwPpAlP1RfZeQXc9M461u09SkTLRnwy4zxaNa1et0DldYkEkFeQR+yxWLalbGNb6ja2pWwjLi2uWMPYRdOd1eKsUzXByJBIwpuGIwBHttud3H4LB38DU3B6wuBw+7rfKIi4APyqn8hV9WnCq4mFiYwGXsTq8fwtY8yzJcb7A+8BA4FU4HpjzD4RiQB2ADvtomuNMTPKW54mPFWfnMjOY/L/1jTXgugAABH5SURBVLIt4QQ92zVj/vRzKtbDQhkq0yVSkcy8THYc3cG2lG3EpMSwNWUr8enxZ5Rr6teU3i17WwmwZSS9Q3rTRvyQuO8hdgXs/rZ4L+8+AVYj193sxx6ad6zWuqmq04RX3QWJeAOxwAggHlgPTDLGbHcocyfQ1xgzQ0QmAtcYY663E95XxpjIyixTE56qb1LTc7jujV+JS84gqmNz3r91CIF+3u4Oi+PZx4lJjSlWE0zJSjmjXEhgyKkEGNmyF73zCgjet8aqASZtLlG4x+ln/sLPBe/qJXdVcZrwqrsgkXOBWcaYUfb7xwCMMc84lFlul/lVRHyAQ0AroCOa8JQCIOF4FuNfW0NSWjbDerTizRuj8POpW3dBGmM4nHmYmJSYUwkwJjWGk7knzygb1iTMSoJNO9I74yS9ErfRKO4n6+H3Iv7N7N4eRlk3wDRt47J1aYg04VV3QSLjgdHGmNvs9zcCQ4wxdzuU2WaXibff7wGGAE2AGKwa4gngCWPM6lKWMx2YDhAeHj5w//79tbdSSrnJ7iPpTHjjV45m5HLF2e154fp+eHvV7Zs/jDEcOHnAqgXaf38c/aPYNUSwOsvtHNSZSP9WRGZlEHloJ90P76JY/a5dP6vm132U1fODl/trufWJJrzqLkjkOmBUiYQ32Bhzj0OZGLuMY8IbDKQDTYwxqSIyEPgC6G2MOVFyOY60hqfqs63xaUz631rSc/KZck44/7wqsuK9J9QR+YX57Dm+59Sp0JiUGHYd23VGZ7m+Xj708GtJZE4OkSkHiMxKJyIvH2+ARi1PP/bQdTgEVv1ZRWWprwnPlW0BxQOOjQKGAYmllIm3T2kGAUeNlZVzAIwxG+xE2B3QbKYarD5hQbw1NYqb3lnHB2sPEBzox8xRPdwdVqX4ePnQo0UPerTowbVcC0B2fvb/t3f3wVXV+R3H39/cPAcSAgSCRHlYwZEgLQ8qJLg727XrA7NilXF1++BUu7u2zsiOM3Z0ZKaWqePO9o+uTp3usB1rtbNl19ZhaJ118bHuhqCLiEBAEQIKCQnkAW5I7r25D9/+cU6Se0MuBJL7eL6vmTs5ueecm9/XI/nkd87vnB+f9Xw2ck2w6wDH/cc5EOzkAMCMSqCScvGxZDDK0n4/9Ue3s/Tga8yNKnL1zcMDX97oP87zn7xAR/8paqPKxu4e1hVOt4luPSqdPbxCnFOS3wLacAatfE9VW+K2eRS4IW7Qyj2qep+I1OAEX1REFgK/dbfrudjPtB6e8YK3DnbyiDvDwqZ11/NXtyzMdJMmXd9gHwe7Dw5fC9zftf+Ch2UDVEej1IcGWRoaJCCwtaqSUFyvtzQW45muHtYNqk10exH52sNL920JdwI/xbkt4SVVfVZENgO7VXW7iJQCrwLLgR7gflVtFZF7gc1ABIgCf6eq/3Opn2eBZ7zi9T0nefxX7gwLG5Zx36oLZ1jIN12BrsRBMV0t9IZ6L7nfnHCEHSfbobIOHm+55PZeZIGXgyzwjJe89LtjbP7foRkWVnL70tpMNymtVJW2823D1wJfbnk52YZ8/5yfhkCQP5i9iqL5a52b3utuhKKytLY5W1ng5SALPOM1//TWYZ5/58pnWMgnyR6dFq8iFuOmQJC1gSANoSh1tcthfqMbgDd59skvFng5yALPeI2q8sz2Fv69+UvKi3384vur+cOrp2W6WRkx5qPTYjEe8PcR9hWxc2YdraHEYQDzwmEaBoKsDQRYNRij/KoVIwF49c1QXJHuMjLCAi8HWeAZL4rFlMd/tZdte9uZVl7Eaz9cw6JJmmEh14w8Om3sUZqnzp+iqb2Jne072dXeTF/4/PC+RaqsCIZoCARoDARZHFEkIQBXQ8mUDFaXOhZ4OcgCz3hVOBrjkVc/5p3PTlNbWcprj6yZlBkW8lkkFmF/136a2pwAPNB1IGH6pJpIlDVu+K0JBKlWcW56n98I829xeoCllRmsYPJY4OUgCzzjZamYYcFLzgbP0nyqeTgAzwTODK8ThfrBQRoGnABcFgpRKAXOE2CGAvCa1Tk7958FXg6ywDNe5w+GeWDLLlraJ2+GBS9SVQ73HmZn+06a2pvY07knYZ7AqSrcPDBAQ2CAxkCQqyJRkAKoXeac/py/1nkAdlluXE+1wMtBFnjGQNf5EPf9rJnWrn5unF/NKw9lxwwLuWwgPMDuzt3Dvb/j/uMJ6xeoj8a+czQMDLAqGKJMFRCovSExAMunZ6T9l2KBl4Ms8IxxxM+w8M3ratjyF6so8mXXDAu5rO18G01tTTS1NfFhx4f0h/uH1xVTwEotorH3DA0D/VwbDjsT4yIwe+nIIJh5jVkTgBZ4OcgCz5gR8TMs3OXOsFCQ5TMs5KJwLMy+M/ucAGxv4mD3wYT1s3xlNEYKaOhuY03/eapicbPHz6pPDMCKzNxHaYGXgyzwjEkUP8PCn6+ex+b19Tk3w0Ku6Qn20Nw+MvilOzgyy3sBwtLi6TSGIjR0HmNp4HziE/1rro8LwLUwpSYtbbbAy0EWeMZcqPloNw/+20cMRmJ8e8ksWtr7aD8b4KppZTxx23XcvXxuppuYt2Ia43Dv4eHw23N6D5HYyFRIUwvLWV08k7UD/TS0f05taCDxA2ZelxiAKZoI1wIvB1ngGTO2HS0d/PDVjxn9r7+syMdz99xgoZcmA+EBPur4aPj054m+Ewnrv1Y+h4bCaaz197Li5H5Kw4HED5ixaOQ2iHmNcPy38M5mOHcSququeBokC7wcZIFnTHLLN++gdyB8wftTSnz86NbFzK4spbaqlNlTS5lVWUJpkY3sTLUT/hM0tTvh9+GpDwlERgKuxFfCqqpraaCMxt7TLDyxBwmP6gEiEP9nTFHZFU2DZIGXgyzwjEluwZNvXNDDu5jq8iJmV5Y6QVhZyuwq52ttVQmzpjrhOL282AbCTJJwNMzeM3uHT38e6jmUsL62vJbGqsU0RH2s7vqKyqPvA8obFeU8Xz2NjkIftZEoG0M+1j164LJ+tgVeDrLAMya5xh+/S9vZwAXvV5YWcs+KOjr9QTr8QTrPBTndFyISu/TviiKfMGtqKbMrS5ze4VA4DgWlG5J2H+Dl6wp0OYNf2ptobm+mJzjy4Guf+LghMMDMSIQPyssYLBi55aQ0FuOZb/yEdQvXjftnWeDlIAs8Y5Lb9kkbT72+n0A4Ovxesmt4sZjS3T/ohOA5JwhPu4HY4Q/ReS5IZ1+Qs2OcIh1LZWnhyCnT4VAsSQjFGVNK8FlvcUwxjXGo5xA725wnv3x6+lMiGkm6/ZyKOezYsGPcn5+vgVd46U0ml4jcDjyPM+v5v6rqj0etLwFeAVYC3cB3VfW4u+4p4GGcWc8fU9XfpLHpxuSVoVD7x998fslRmgUFQs3UEmqmlrB0bvLnQwbD0eFQ7OxzgrDDnxiQnedC+IMR/MHzfHH6fNLP8hUINVNK3FOnJdRWljKrcug06kiPcUpJ8l9j2z5pG1d9uaZACqifUc8XX03ji71f46y/l1tnvMmuGc0wxm0mHf0dGWhl9klrD09EfMBh4I+Bk8DvgQdU9WDcNn8DLFPVR0TkfuBPVPW7IrIE+E/gJuAq4G1gsapGR/+cIdbDMyb7qCq9A2E3FIPDodjpD9LpDznv+4N09w+O6/Mqin0j1xOHQ7GEL3v6+cWHJwhFRm7sLi0qYNO667lj6ZxUlZc2vz5win944xDB8Eh9Ndf+PcGiC09TWw/Pke4e3k3AEVVtBRCRrcB6IP5RBOuBZ9zl/wL+WZw7Y9cDW1U1BBwTkSPu5zWnqe3GmEkgIkyvKGZ6RTFLSD6dTigS5UxfyO0xhhJPo7qh2OEP0j8YpfVMP61n+pN+1pBgOMambS1s2tYymSVljd7Td1E253UoGDm1XOorZeOKjRlsVfZId+DNBeJvNDkJ3JxsG1WNiMg5YIb7/q5R+15wbkJEfgD8AOCaa66ZtIYbY9KrpNBHXXU5ddXJ5/FTVfzByJjXFv9j11dJ95teUZyKJqdVzxg94Ih/OUFgweIP6OjvoLailo0rNl7WgJV8lu7AG+sK9Ohzqsm2Gc++qOoWYAs4pzQvt4HGmNwhIlSVFVFVVsTiUbO6v/fZmTFHoc6dVkbTk3+UriamTLJRtrMKGtixYVMGWpT90v249JPA1XHf1wHtybYRkUKgCugZ577GGAPAE7ddR9mom+XLinw8cdt1GWrR5Mr3+lIh3YH3e2CRiCwQkWLgfmD7qG22Aw+6yxuAd9UZWbMduF9ESkRkAbAI+ChN7TbG5Ji7l8/luXtuYO60MgSnZ5dPj03L9/pSIe334YnIncBPcW5LeElVnxWRzcBuVd0uIqXAq8BynJ7d/XGDXJ4GHgIiwI9U9dcX+1k2StMYYy5fvo7StBvPjTHGJMjXwLMpj40xxniCBZ4xxhhPsMAzxhjjCRZ4xhhjPCGvB62IyBngyxR9/EygK0WfnY2s3vzmpXq9VCtcWb3zVLUmFY3JpLwOvFQSkd35OIopGas3v3mpXi/VCt6r92LslKYxxhhPsMAzxhjjCRZ4V25LphuQZlZvfvNSvV6qFbxXb1J2Dc8YY4wnWA/PGGOMJ1jgGWOM8QQLvFFE5HYR+VxEjojIk2Os/7qI7BGRiIhsGLXuQRH5wn09OHrfbDTBeqMistd9jZ7mKSuNo97HReSgiOwTkXdEZF7cunw8vherNx+P7yMist+t6XcisiRu3VPufp+LyG3pbfmVudJ6RWS+iATiju/P0t/6DFBVe7kvnCmLjgILgWLgU2DJqG3mA8uAV4ANce9PB1rdr9XucnWma0pVve6685muIQX1fhMod5f/Gvhlnh/fMevN4+NbGbd8F/Cmu7zE3b4EWOB+ji/TNaWw3vnAgUzXkO6X9fAS3QQcUdVWVR0EtgLr4zdQ1eOqug+Ijdr3NuAtVe1R1V7gLeD2dDR6AiZSby4aT73vqeqA++0uoM5dztfjm6zeXDSeev1x31YAQ6P21gNbVTWkqseAI+7nZbOJ1OtJFniJ5gIn4r4/6b6X6n0zZaJtLhWR3SKyS0TuntympcTl1vswMDTJsBeOb3y9kKfHV0QeFZGjwE+Axy5n3ywzkXoBFojIJyLyfyJyS2qbmh0KM92ALCNjvDfev4gmsm+mTLTN16hqu4gsBN4Vkf2qenSS2pYK465XRP4MWAV843L3zSITqRfy9Piq6ovAiyLyPWAT8OB4980yE6n3FM7x7RaRlcA2Eakf1SPMO9bDS3QSuDru+zqgPQ37ZsqE2qyq7e7XVuB9YPlkNi4FxlWviNwKPA3cpaqhy9k3y0yk3rw9vnG2AkM917w9vnGG63VP3Xa7yx/jXAtcnKJ2Zo9MX0TMphdOj7cV56L10EXg+iTbvsyFg1aO4QxoqHaXp2e6phTWWw2UuMszgS8YdcE8217jqRfnl/pRYNGo9/Py+F6k3nw9vovilr8D7HaX60kctNJK9g9amUi9NUP14Qx6acv2/58n5b9ZphuQbS/gTuCw+0vgafe9zTh//QLciPOXVT/QDbTE7fsQzsXuI8BfZrqWVNYLNAD73X9k+4GHM13LJNX7NtAJ7HVf2/P8+I5Zbx4f3+eBFrfW9+IDAqeXexT4HLgj07Wksl7gXvf9T4E9wHcyXUs6XvZoMWOMMZ5g1/CMMcZ4ggWeMcYYT7DAM8YY4wkWeMYYYzzBAs8YY4wnWOAZk0YiskZEfj7G+++LyCoRWS0iL4jIWyKyJhNtNCZf2aPFjEmv24E3k61U1V3ALhF5DLgqba0yxgOsh2fMJHPnGjskIj8XkRYR2SEiZe7qbwFvi0iZiGx156H7JVAWt/8DOFP2/Hcm2m9MvrLAMyY1FgEvqmo9cBa4V0RmAmFVPYcz99yAqi4DngVWAojIXcBzwLUick9mmm5MfrJTmsakxjFV3esuf4wz4ea3gR3ue18HXgBQ1X0iss9d3g7kxOzixuQa6+EZkxqhuOUozh+Xd5B4/c6e62dMGlngGZMeAizDeYgvwAfAnwKIyFJ3nTEmhSzwjEmPlcAnOvK09n8BprinMv8W+ChjLTPGI2y2BGPSQEQ2AUdUdWum22KMV1ngGWOM8QQ7pWmMMcYTLPCMMcZ4ggWeMcYYT7DAM8YY4wkWeMYYYzzBAs8YY4wn/D+iah1luXI3KwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3, rand_hamming_vectors)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random 0/1 vectors, median of 3 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 211,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=102, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    try:\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_one_high_covar_dir)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_one_high_covar_dir)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random vectors with d/2-magnitude covariance spike, median of 3 samples\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 214,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=9, d=8, trial 3 of 3"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/jshi/tools/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:7: RuntimeWarning: covariance is not symmetric positive-semidefinite.\n",
      "  import sys\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=76, d=16, trial 1 of 3LinAlgError; trying again.\n",
      "n=102, d=16, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "ds = [8, 12, 16]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4]]\n",
    "    dd = [d for n in nn]\n",
    "    try:\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_3_high_and_low_covar_dirs)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data(dd, nn, 3, rand_vectors_3_high_and_low_covar_dirs)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random vectors with 3 d/3-magnitude covariance spikes and 3 (1/d/3)-magnitude covariance dips, median of 3 samples\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 302,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=42, d=11, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = [7, 8, 9, 10, 11]\n",
    "dfs = []\n",
    "for d in ds:\n",
    "    nn = [math.floor(c*d*d) for c in [0.1, 0.15, 0.2, 0.25, 0.3, 0.35]]\n",
    "    dd = [d for n in nn]\n",
    "    df = generate_data(dd, nn, 3, rand_hamming_vectors)\n",
    "    dfs = dfs + [df]\n",
    "draw_plot_different_d_series_quadratic_n(dfs, ds, \"κ as a function of d and n/d²; random 0/1 vectors, median of 3 samples\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 314,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=30, d=12, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dfs = pd.DataFrame()\n",
    "mags = [0.5 * i for i in range(24)]\n",
    "for mag in mags:\n",
    "    rand_vec = lambda n,d: rand_vectors_one_high_covar_dir(n,d,mag)\n",
    "    try:\n",
    "        df = generate_data([12], [30], 3, rand_vec)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data([12], [30], 3, rand_vec)\n",
    "    df.loc[:, 'L/d'] = mag\n",
    "    dfs = pd.concat([dfs, df])\n",
    "draw_plot(dfs, \"κ as a function of L/d; d=12, n=30; random vectors with Ld-magnitude covariance spike; median of 3 samples\", vs='L/d')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=30, d=12, trial 3 of 3\r"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqkAAAEWCAYAAABFUg76AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzs3Xd8lfX5//HXlbCRDSJ7KFhABGnEraC4FQVHsVrFRbV2/FrbOjpALa21Wu1wa+sCwV3qV2utiAOliMgQkMoSAsheYSe5fn987oSTwzkhCSc5OeT9fDzuR3LPz3Xv63zuZe6OiIiIiEh1kpXuAERERERE4ilJFREREZFqR0mqiIiIiFQ7SlJFREREpNpRkioiIiIi1Y6SVBERERGpdjI+STWz1mb2vpltMbP7qrjsPDPrWsVl1jezf5rZJjN7McXTfsrMflPBcTubmZtZrVTGJPvHzJaY2aB0x3GgMLPbzeyJUvoPN7MPK6lsN7PDKmPaqWRmb5rZVSmc3iQzuy5V06tqqV4e6RK77Wfq8d7MRpnZc9H/HaNzeHYVx2Bm9ncz22BmU6uy7MqyP7nDvmR8kgqMANYCjd395soqJNGB0t0PcvdFlVVmEhcDrYEW7n5JfM/YnTARM2trZrmVGWB5mNmlZvaRmW0zs0lx/bqb2T/MbI2ZrTezt8zs8CqOr6eZTYsOKBvM7D9m1jOmv5nZ781sXdTcY2ZWlTEeqCrzwFdR7v5bd78OUnOiPhB/RLj72e7+NFRu0p4pYpdHJovd9g8E7r40OocXVHHRJwKnA+3dvX98TzMbaGazzWxjdE551czaVXGM1caBkKR2AuZ6zfkqQSfgf+6eX8HxzwH+lcJ49td64AHg7gT9mgITgMMJiflU4B9VFxoAKwg/DJoDLaN4xsX0HwFcCPQBjgTOA75bkYIyrVaiuqvqGhKRWNEP2APhHCup1QlY4u5bk/SfC5zp7k2BtsCXwMNVFVy14+6lNsASYFD0//XA50CrJMPeCiwEthAW9JCYfocB7wGbCDWf40sp80Xg62jY94FeSYZ7CtgN7ALygEFRt9/EDDMAyI2bn58Cs6LpjwfqxfS/AJgBbI7m5SxgNFAA7IjK+Ws0rAOHRf83AZ4B1gBfAb8EsqJ+w4EPgXuBDcBi4OxS5r8HMAnYCMwBBkfd74jmdXcUx7UJxh0FPFfKtF8Bhkb/HwVMj9bXeELyFbvsNgInJplOdjQ/a4FFwE3R8qi1r20qyfSuAybtY5jmURktyjjNUtd1BWKsFc3ntphuHwEjYtqvBabEtM8Cvp1kegOAXOCWaHt/FmgGvB5tRxui/9vHjDMJuAuYHK23fwMtY/p/J9r+1gG/oOT+W5fwg2BF1DwA1I2L5efAamAlIfk+B/gf4cfE7Unm49go/uyYbkOAWdH/Wew5NqwDXgCaxwx7YrQcNwLLCPvLCEru2/8sbd+IOR48DLwBbCUcD84hHIu2AMuBnyaZh6+Ab0b/XxFtZz1jts3X4vcvYGk0XF7UHEf59/Xi9ZOg38+i9bACuIaY400p21KZ1h/QH/g4Wo4rgb8CdWL6nwHMJ+w3DxGO3deV5XgWrZ/ronW1g3DszAM2xvaPGX448GFM++nAF1HZf40tO+p/DTAvKvstoFMpy3evbSvqnvB4TdhHNgJHxEyjFbAdOJiy7Z+jCfvndsJ5r3h+gUOBiYT9YC0wBmha1mMWCc5PMfPzZLQulwO/IWZ/jFsm/YFp0TRWAX+MuncmbGMjCNvcSuDmmPFGsWfbLxq2VtR+URT7ETHHhKLlPhMYEDOdW4HX97FP/CxaBluj+WoNvEnYj/8DNIs7/iQrqwth+9kCvE3YnpLNw9WE7WoL4Zz23QT7183s2b+uLmUe2hIqNNYDC4DrY84PsfvEHfs459QFfkeoiEs2zC3ROt9C2GdPK+M+7sD3CEnwFsJ55dBonM2E43SduPm/nbDdLgEujzv2xuYO5xG2043RujlyX/Emnb/SesYeRIGrohV4SCnDXhKtnCzgW9EG1ibq9zzhpJkF1CNJ8hNzEGrEnpPqjFKGjV848e0D2DtJnRrF2TyapxtiVuomwkEyC2gHfCPRgTVmJRclqc8QavkaETb+/xElkYSD8G5Ckp8N3Eg4CFiC+alN2KhvB+oAp0Yr8/D4A0WS5ZG0fzTttVGMdQgH5x9H3S+OYvxNsmnHTesGwomkQ7Qc36XkDv9QtIEmamYlmF5ZktQLgZVlia8M67pjKfFtJC6xjLrlA4XAL2O6bwKOiWnPAbaUMb4B0TR/T9jW6wMtCAf8BtF6epEoQYrZDhcC3aPhJwF3R/16Eg58J0fT+2M0/aIk9U5gCuFk24pw8LgrLpZfR9vD9YQT8dgojl6Eg2vXJPOyEDg9pv1F4Nbo//8Xlds+iutR4PmY9bAFuCwqtwXQN8m+vK9946lofZzAnuPMSuCkqH8zoF+S+J8hOiEDj0Xzc2NMvx/H71/EneTKu6/HbKN7JamEH8ergCOAhtF62FeSWub1B3yTcHKvFc3HPOD/Rf1aEk5SQ6P+P4rm6bqyzCMlk7LhxCSgiY6lscPElH1xNB8/juaraHoXRttAjyi2XwIfJVkmpW1bpR2v/waMjpnOTcC/ov/Lsn8ujZZ3rajc2OVxGOH8UpewD74PPFDGY1Zp56fXCPtVQ8L+PZWYJCtuuXwMfCf6/yDg2Ljt+floOr0J21DR8WMUCbZ9QnK3gD3nwnaEJPycKM7To/aElVtJ9okphMS0HSEpnE6oVKlLSPJHlqWsaF7/GI13crQ9JEtSzyUkaQacAmwjOl6wZ/+6M1qn50T9myWZh/cI58B6QN9oORYlj8OJ2yeSbLsbCeeb3UQ/rhIMdzjhx1fbmHk6dF/7eNTfCYl0Y8L2uhN4B+hK+NEzF7gqbv6LluUphPwu9tj7m+j/ftE6O4ZwfLgqWqd1S4s36bIo4wbzRLRy25VlI4sZdwZwQcxB4TFifnWWcRpNo4XZJEn/4oWTpH0AeyepV8S03wM8Ev3/KHB/knImkSRJjVbETqKal6jfd4mSrmijXBDTr0E07l4JP3ASoVYqK6bb88Co+ANFkjiT9gdOA96J/j+ZuJMnIWkpa5I6kejgGbWfQSXWpBISnOXAZeWYZtJ1XcEYGxJ+eZ4b062A6EQRtXeLlkPCpCRuegMINYVJa3cJB7gNcdthbJL8PfacQH8NjIuLdxd7TjILgXNi+p9JuOxUFMt2otoXwgnYKZmAfwpcmCTO3wB/ixl3K1ENF+HgeFrMsG0IB95awG3Aq0mm+RQl9+V97RtPAc/ETWMpYV9svI91cS0wISbe64qWJeHHXNHJahT7TlLLtK/HbKOJktS/Ef34iNq7s+8kdX/W3/8rWg/AlcDHMf2McGK5rizzyP4lqVdS8kqEEWpwiqb3JjFXkAiJyTYS1KYm27bY9/F6ELAopt9k4Mpy7J93lja/cf0uBD6L2x7KdX4iJHM7gfox3S4D3k1S5vuEq3It47p3jtbjN+LKf7KUbf+nhGQmtjb5FuDZuGm/RZTw7Kth71q6l4GHY9p/wJ4rG0nLIiR6+UDDmH5jE8xDwnMWIfH/Udz+FbuvryZK8OPG60A4LzSK6fY74Klk+0Qpy6J5NI97lRP1PyyKYxBQex/TKt7Ho3YHTohp/xS4Jab9PqIfUOxJUmOX5QvAr6L/n2JPkvowUeVHzLDzCYltmeMtasp6v8xJhAPFBaUNZGZXmtmM6IbfjYRagJZR758TDjhTzWyOmV2TZBrZZna3mS00s82EDZaY6aTC1zH/byP8moSwcS2swPRasqdmsshXhF95e5Xp7tuifw9ib22BZe5eWMq0KuocwqXQonKWe7QFxZRTVm0JJ66KjFsuZtaKcFn7IXd/vpyjJ1vX5ebhHqJHgGfM7OCocx7hl2iRxkBe3HItzRp331HUYmYNzOxRM/sq2v7fB5rG3V+ZbJ5KrJMo3nUxw7Zl7220bUz7Ot/zEMH26O+qmP7bSb78xgJDzawuoQZuursXldUJeDXmuDCPcBBvTfn2ubLsG8tKjsJFhO3+KzN7z8yOSzLt94CTzOwQQhIzHjjBzDoTahVmlDFGKPu+Xpqk+1fMU8l5ZpYXM0yZ11/0UOLrZvZ1tJ39lj3H2PjtyAnH/1ipmMdEEpUduxw6AX+K2ZbWE84riY6PybatfR2vJwL1zewYM+tESERfhTLvn/HbYDEzO9jMxpnZ8mj859j73Fbe81MnQu3eypjl8iihRjWRawk/er4ws0/M7Ly4/vHbXVuS+xnwoLvHbh+dgEuKYoniOZHw47Ss4rfbZMeh0spqS/gBEXvvZ9LzlJmdbWZTood0NxKOG7HrZp2XfBYk2fmkLbDe3bfElVvuc7i7rweeBv6R6JkFd19ASD5HAaujbattND+l7eNFyrqcIfGyTLRtdAJujlsnHQi1p0njTaasSeqPCL9wf2dJXoES7cyPA98n3DPYlHD/qgG4+9fufr27tyX8an0oybS+TUiGBxFODp2LiihjrFsJv+yLHFLG8SDsnIcm6Vda0rGWUDPUKaZbR0LNX3mtADrE3XBf0WnFOwf4v+j/lUC7uCfRO5ZjWisJG17Ccc3skdgTaVwzp6yFmFkzQoI6wd1HlyO+fU23Yynx5ZnZ5UlGzSJsX0UHnDmEh6aK9Im6lVX8dnUz4ZLIMe7emFDjDWXb/kusEzNrQLg8WWQFe2+jK8oRa1LuPpdw0DqbsA+Pjem9jHDPYtOYpp67L6d8+1xZ9o0S47j7J+5+AeGE/Rrh13+i+BcQTjo/BN6PTjBfE+7P+zAuMU4WXyol3b98z1PJB7l7RRPDhwm363SLtrPb2bONrSRcuQDCA0Cx7eWUaBmVdoyO34aNksthGeEyduy2VN/dP0pQTrJtq9TjdbSuXyDURn6bcP9kUcJRlv2ztO3id1H/I6Pxr6Ds57Zk87OMUJPaMmaZNHb3Xokm4u5fuvtlhH3i98BLZtYwZpD47a60Y8QZwC/N7KK4eJ6NW0cN3T3Rw7H7q7SyVgLN4uYt4Tku+nH9MuE+69ZR/vIGZV83sVYAzc2sUVy5FT2H1yKsq8aJerr7WHc/kbA9O2GdQun7eEUkWpaJto1lhNtlYtdJg6IKplLiTaisSWq+u38CPAg8neSJxYZRgWsAzOxqQk0qUfslZlZ0oNsQDZvo1Q+NCDvcOsKB7LdljLHIDOAcM2se1Yr8v3KM+yRwtZmdZmZZZtbOzL4R9VtFuFdjL1HtxQvAaDNrFCXsPyH8Si6v/xIO4j83s9pmNgA4n5JPlO9LlpnVi2nqmlkXwkMyX0TDfEyovv+hmdUys6GEe56KWXi9zoAkZbwQjds+SiRvje3p7jfEnkjjmuKDp4Wa83qEHbEo7tpRv8aESzeT3b3E9KP+A8ysQolC/Ik+QTMmKuN0MzsqirMx4Z6cDYTaQAi3sfwk2lbaEk5iT8XEuMTMhpcjtEaEX7Abzaw5MLIc474EnGdmJ5pZHcL9U7H76vOEE0orM2tJuD2gIttoMmMJSd7JhHv1ijxC2Dc6QagZN7OiqzJjgEEWXkVWy8xamFnfqF/8PleufcPM6pjZ5WbWxN13E+51LO11M+8RfmS/F7VPimuPt4Zwz9j+viu5dtz+Wouwfw238Aq0BpRvOyiLRoTlkRcd426M6fd/QG8zuzCK5SbK92M/1iqgfbQ9FplBqHVvEFVUXBtXdi8zGxqV/cO4sh8BbjOzXgBm1sTM9noVXyThtlXG4/VYwnMVl1PyB9f+7J9F4+dF47cj1ESWVcLzk7uvJPyQv8/MGkf9DjWzUxJNxMyuMLNWUTK+Meocu1/8Klo3vQj3m44vJaY5hPunHzSzwVG354DzzezMouN7dKxuH5U/yuJeN7gfkpYVXcmZBtwRHQtOJBwvEqlDuGdyDZBvZmcTEvByc/dlhFvnfhfFcyRhGx9TlvGjbf/waD22IpxzPotqVeOHPdzMTo2S7B2EbbNoXZa2j1dU0bI8ifBwVKJ3tT8O3GDhSoSZWUMzOzfa10qLN6Hyvh5jFCGb/3l8j6gm5T5C8rOKcNP15JhBjgb+a+Hy1ATCvR6LE5TxDKFGZjnhXpcp5YzxWcITfksIO25pO1j8PEwl7JT3E25Qf489v7b/BFxs4V2Zf04w+g8IJ9BFhCdfxxLuKysXd98FDCbUSK0l3Hx9ZUxyWRaXEVZ+UbOQcFN40aX+onKGEu6P2UA4IL9S1D86oOQBs5OU8TghgZxJuKn9lSTD7ct3ohgfJtxWsj2aNoQnxI8mHJhjazmLfg13IGxvlakpIbnbRFiOhxGeqC26RP8o8E/CcvqccJJ9FEKSRKjJLM82/ADhgai10Xhlfl2Yu88hJBRjCbUIGyh5mfY3hIP2rCje6VG3VHmecO/SRHdfG9P9T4R9/t9mtoUwX8dEMS8l1PDfTLh0O4M9NdNPAj0tXDJ6rYL7xneAJRYud91AqLlK5j3Cgf39JO0lRJe5RwOToxiPLWXapXmDkvvrKHd/k7AtTCQ8lDKxgtNO5qeEWsIthP2t+DgZrbtLCPcjriM8kDeNUHlQXhMJiczXZla0TdxPuFd6FeFSZvHJO6bsu6OyuxFzHnH3Vwk1L+Oidfo5YXvYyz62rVKP1+5e9IOoLeE+2CIV3j8jdxAeLNlEOFaU+bi5j/PTlYREay5hv3+J5JfXzwLmROfiPwHDYm85iqa7gPAQzb3u/u99xDWTkLA8bmZnR0naBYSauzWEmrWfsSff6EDJ3KDCylDWtwnHmvWEHxTPJJnOFsIPohcIy+/bhGNWRV1GuAq8gnCryEh3f7uM47YjbFdbCMfpQsK5MJG6hH1lLeHKz8GEZQGl7OMV9DVh2awg7LM3JDr2uvs0wkOVf42GX0DIM/YVb0JFT2PKAc7M3iC8OuuNfQ4chr+C8Oqv2yo3soqz8PWTF939rXTHkkj0y/2m6NKaSEaycOUsl/Awy7vpjkcqh4X7rxcTHmip6Hu4y1LODMKDlOv2ObBUC9FVq+fcvaK3/VSYXh5ec0wivCaqTNw9lZeBK4VX86+fuPuHhFoakYxiZmcSbq/YTqiZMsp/VUtkL+7ed99DiQRKUmsId78n3TGISMY4jnAJvOgS8oXuvr30UUREUkuX+0VERESk2tF3hUVERESk2tHlfsk4LVu29M6dO6c7DBGRjPLpp5+udfdW6Y5DpKyUpErG6dy5M9OmTUt3GCIiGcXMKu3LgCKVQZf7RURERKTaUZIqIiIiItWOklQRERERqXZ0T6qIiJTZ7t27yc3NZceOHfseWNKiXr16tG/fntq1a6c7FJH9oiRVRETKLDc3l0aNGtG5c2fMLN3hSBx3Z926deTm5tKlS5d0hyOyX3S5X0REymzHjh20aNFCCWo1ZWa0aNFCNd1yQFCSKiIi5aIEtXrT+pEDhZJUEREREal2lKRKSpjZWWY238wWmNmtpQx3sZm5meXEdLstGm++mZ1ZWTEuWL+AM587kyHjh1RWESJSBZYsWcIRRxyR7jBEpJIpSZX9ZmbZwIPA2UBP4DIz65lguEbAD4H/xnTrCQwDegFnAQ9F00u5xnUb8++F/+adRe9Q6IWVUYSIxBkzBjp3hqys8HfMmHRHJCKZQkmqpEJ/YIG7L3L3XcA44IIEw90F3APE3tF/ATDO3Xe6+2JgQTS9lDu44cEcctAhbNm1hSUbl1RGESISY8wYGDECvvoK3MPfESNSm6guWrSIo446ik8++YSTTjqJfv360a9fPz766CMAJk2axMknn8yQIUPo2bMnN9xwA4WF4UfqQQcdxM0330y/fv047bTTWLNmDQCPP/44Rx99NH369OGiiy5i27ZtqQtYRMpMSaqkQjtgWUx7btStmJkdBXRw99fLO24q9WndB4CZX8+srCJEagyz0psrroD4/G7bttC9tPHKav78+Vx00UX8/e9/p1evXrz99ttMnz6d8ePH88Mf/rB4uKlTp3Lfffcxe/ZsFi5cyCuvvALA1q1b6devH9OnT+eUU07hjjvuAGDo0KF88sknzJw5kx49evDkk0/u97ISkfJTkiqpkOi04sU9zbKA+4GbyztuzDRGmNk0M5tWVNtREcVJ6iolqSKZbM2aNVxwwQU899xz9O3bl927d3P99dfTu3dvLrnkEubOnVs8bP/+/enatSvZ2dlcdtllfPjhhwBkZWXxrW99C4ArrriiuPvnn3/OSSedRO/evRkzZgxz5syp+hkUESWpkhK5QIeY9vbAipj2RsARwCQzWwIcC0yIHp7a17gAuPtj7p7j7jmtWrWqcKBHtj4SUJIqkgrupTedOiUer1On0scriyZNmtChQwcmT54MwP3330/r1q2ZOXMm06ZNY9euXcXDxr+SKdkrmoq6Dx8+nL/+9a/Mnj2bkSNH6p2jImmiJFVS4ROgm5l1MbM6hAehJhT1dPdN7t7S3Tu7e2dgCjDY3adFww0zs7pm1gXoBkytrED7HBJqUmetmlVZRYhIZPRoaNCgZLcGDUL3/VWnTh1ee+01nnnmGcaOHcumTZto06YNWVlZPPvssxQUFBQPO3XqVBYvXkxhYSHjx4/nxBNPBKCwsJCXXnoJgLFjxxZ337JlC23atGH37t2M0ZNeImmjz6LKfnP3fDP7PvAWkA38zd3nmNmdwDR3n1DKuHPM7AVgLpAP3OTuBcmG31+Htzica/pew5Gtj8Td9dJrkUp0+eXh7y9+AUuXQseOIUEt6r6/GjZsyOuvv87pp5/OFVdcwZNPPsmLL77IwIEDadiwYfFwxx13HLfeeiuzZ88ufoiqaPw5c+bwzW9+kyZNmjB+/HgA7rrrLo455hg6depE79692bJlS2oCFpFyMS/rtRWRaiInJ8enTZuW7jBEaqR58+bRo0ePdIdRZpMmTeLee+/l9dfjn9kMT/fn5eWlIarKl2g9mdmn7p6TZBSRakeX+0VERESk2tHlfqlx1m9fz/tfvU+trFqc1/28dIcjIpVowIABDBgwIGG/A7UWVeRAoZpUqXE+W/kZQ8YPYfQHKXh6Q0RERCqFklSpcYqe8J+9arY+jyoiIlJNKUmVGqdlg5a0bdSWrbu3smjDonSHIyIiIgkoSZUaSZ9HFRERqd6UpEqNpC9PiRw4rrvuuhKfQU2XFStWcPHFF+9zOHfn1FNPZfPmzcXdXn31VcyML774Yq/h77//furVq8emTZuKu82ePZvhw4enJG6R6kpJqtRIxTWpSlJFMt4TTzxBz5490x0Gbdu2Lf6CVWneeOMN+vTpQ+PGjYu7Pf/885x44omMGzdur+Gff/55jj76aF599dXibr179yY3N5elS5emJniRakhJqtRIfQ7pg2Fs3bU13aGISDls3bqVc889lz59+nDEEUcwfvx4BgwYQNEHPp588km6d+/OgAEDuP766/n+978PwPDhw7nxxhsZOHAgXbt25b333uOaa66hR48eJWokb7zxRnJycujVqxcjR44s7t65c2duv/12jjvuOHJycpg+fTpnnnkmhx56KI888ggAS5Ys4YgjjgDgqaeeYujQoZx11ll069aNn//858XTGjNmDBdccEFxe15eHpMnT+bJJ5/cK0lduHAheXl5/OY3v+H5558v0e/8889PmNSKHCj0nlSpkb7R8hvk3Z5Hg9oN9j2wiCRldyT/tPCj5z3KiG+OAOCxTx/ju69/N+mwPrJsXz/817/+Rdu2bfm///s/ADZt2sTDDz8MhMvtd911F9OnT6dRo0aceuqp9OnTp3jcDRs2MHHiRCZMmMD555/P5MmTeeKJJzj66KOZMWMGffv2ZfTo0TRv3pyCggJOO+00Zs2axZFHhtuDOnTowMcff8yPf/xjhg8fzuTJk9mxYwe9evXihhtu2CvWGTNm8Nlnn1G3bl0OP/xwfvCDH9ChQwcmT57Mo48+Wjzca6+9xllnnUX37t1p3rw506dPp1+/fkCoRb3ssss46aSTmD9/PqtXr+bggw8GICcnh7vvvrtEAixyIFFNqtRIWZalBFUkA/Xu3Zv//Oc/3HLLLXzwwQc0adKkuN/UqVM55ZRTaN68ObVr1+aSSy4pMe7555+PmdG7d29at25N7969ycrKolevXixZsgSAF154gX79+nHUUUcxZ86cEve6Dh48uDiGY445hkaNGtGqVSvq1avHxo0b94r1tNNOo0mTJtSrV4+ePXvy1VdfAbB+/XoaNWpUPNzzzz/PsGHDABg2bFiJGtNx48YxbNgwsrKyGDp0KC+++GJxv4MPPpgVK1ZUdFGKVHuqSZUab3fBbmpn1053GCIZqaw1oCO+OaK4VnV/dO/enU8//ZQ33niD2267jTPOOGNPLF56LHXr1gUgKyur+P+i9vz8fBYvXsy9997LJ598QrNmzRg+fDg7duwo8/jJygPIzs4uHqZWrVoUFhaSlZXFunXrmDhxIp9//jlmRkFBAWbGPffcw+zZs/nyyy85/fTTAdi1axddu3blpptuAmDHjh3Ur1+/bAtOJAOpJlVqrNe+eI0297XhpjduSncoIlJGK1asoEGDBlxxxRX89Kc/Zfr06cX9+vfvz3vvvceGDRvIz8/n5ZdfLte0N2/eTMOGDWnSpAmrVq3izTffTHX4ABx++OEsWhTe0fzSSy9x5ZVX8tVXX7FkyRKWLVtGly5d+PDDD3n++ecZNWoUS5YsYcmSJaxYsYLly5cX18j+73//K74HVuRApCRVaqym9Zrydd7XesJfJIPMnj2b/v37F98/+stf/rK4X7t27bj99ts55phjGDRoED179ixxO8C+9OnTh6OOOopevXpxzTXXcMIJJ1TGLHDuuecyadIkIFzqHzJkSIn+F110EWPHjmXcuHF79RsyZEjxw1Lvvvsu5557bqXEKFId2L4uj4hUNzk5OV70JO/+2LB9A83vaU6D2g3YfOtmsrOyUxCdyIFt3rx59OjRI91hJJWXl8dBBx1Efn4+Q4YM4Zprrtkr0Uu3lStXcuWVV/L2229XeBo7d+7klFNO4cMPP6RWrb3v3Eu0nszsU3fPqXChIlVMNalSYzWr34wOjTuwbfc2Fm5YmO5wRCQFRo0aRd++fTniiCPo0qWhAunKAAAgAElEQVQLF154YbpD2kubNm24/vrrS7zMv7yWLl3K3XffnTBBFTlQaOuWlDCzs4A/AdnAE+5+d1z/G4CbgAIgDxjh7nPNrDMwD5gfDTrF3fd+l0slObL1kSzbvIyZX8+ke4vuVVWsiFSSe++9N90hlMmll166X+N369aNbt26pSgakepJNamy38wsG3gQOBvoCVxmZvGffxnr7r3dvS9wD/DHmH4L3b1v1FRZggr68pRIReg2sepN60cOFEpSJRX6AwvcfZG77wLGARfEDuDusde1GgLV4ija55CQpM5aNSvNkYhkhnr16rFu3TolQtWUu7Nu3Trq1auX7lBE9psu90sqtAOWxbTnAsfED2RmNwE/AeoAp8b06mJmnwGbgV+6+wcJxh0BjADo2LFjygI/vsPx/PGMP3Js+2NTNk2RA1n79u3Jzc1lzZo16Q5FkqhXrx7t27dPdxgi+01P98t+M7NLgDPd/bqo/TtAf3f/QZLhvx0Nf5WZ1QUOcvd1ZvZN4DWgV1zNawmperpfRKQm0dP9kml0uV9SIRfoENPeHijtW33jgAsB3H2nu6+L/v8UWAjoCSYREZEaTkmqpMInQDcz62JmdYBhwITYAcws9jHUc4Evo+6togevMLOuQDdgUZVEHfls5Wfc+d6dvPHlG1VZrIiIiJRCSarsN3fPB74PvEV4ndQL7j7HzO40s8HRYN83szlmNoNwX+pVUfeTgVlmNhN4CbjB3ddXZfwfLv2QkZNG8vLc8n1CUURERCqPHpySlHD3N4A34rr9Oub/HyUZ72Ugrdlh8RP+q/WEv4iISHWhmlSp8Y5sfSQAn6/+nPzC/DRHIyIiIqAkVYSm9ZrSsUlHduTv4Mt1X6Y7HBEREUFJqgigL0+JiIhUN0pSRdiTpOrLUyIiItWDklQR4Kg2R9G9RXca122c7lBEREQEPd0vAsDQHkMZ2mNousMQERGRiGpSRURERKTaUZIqEmPN1jVs2L4h3WGIiIjUeEpSRSI3v3UzB997ME/PfDrdoYiIiNR4SlJFIl2bdQX0hL+IiEh1oCRVJFL0eVS9K1VERCT9lKSKRHof3BuAOavn6POoIiIiaaYkVSTSpF4TOjftzM6CncxfOz/d4YiIiNRoSlJFYujLUyIiItWDklSRGEe2PhLQfakiIiLppiRVUsLMzjKz+Wa2wMxuTdD/BjObbWYzzOxDM+sZ0++2aLz5ZnZm1UZe0hVHXsF/vvMffn7Cz9MZhoiISI2nz6LKfjOzbOBB4HQgF/jEzCa4+9yYwca6+yPR8IOBPwJnRcnqMKAX0Bb4j5l1d/eCKp2JSPcW3eneons6ihYREZEYqkmVVOgPLHD3Re6+CxgHXBA7gLtvjmltCHj0/wXAOHff6e6LgQXR9ERERKQGU5IqqdAOWBbTnht1K8HMbjKzhcA9wA/LOe4IM5tmZtPWrFmTssATeXrG01z8wsV8vOzjSi1HREREklOSKqlgCbr5Xh3cH3T3Q4FbgF+Wc9zH3D3H3XNatWq1X8Huy5TcKbw872Wm5E6p1HJEREQkOSWpkgq5QIeY9vbAilKGHwdcWMFxK52+PCUiIpJ+SlIlFT4BuplZFzOrQ3gQakLsAGbWLab1XODL6P8JwDAzq2tmXYBuwNQqiDkpvYZKREQk/fR0v+w3d883s+8DbwHZwN/cfY6Z3QlMc/cJwPfNbBCwG9gAXBWNO8fMXgDmAvnATel6sr9I0edR566Zy+6C3dTOrp3OcERERGokc9/r9j+Rai0nJ8enTZtWqWUc9ufDWLhhIbNvnM0RBx9RqWWJiFQFM/vU3XPSHYdIWelyv0gCxfelfq1L/iIiIumgy/0iCQzqMogsy+KQgw5JdygiIiI1ki73S8apisv9IiIHGl3ul0yjy/0iIiIiUu0oSRVJYu22tbyz6B0279y874FFREQkpZSkiiRx4bgLGfTsIH15SkREJA2UpIok0ad1eMJ/1qpZaY5ERESk5lGSKpKEvjwlIiKSPkpSRZLQu1JFRETSR0mqSBK9D+6NYcxbO49dBbvSHY6IiEiNoiRVJImGdRpyWPPDyC/MZ96aeekOR0REpEZRkipSiqL7UuetVZIqIiJSlfTFKck4VfnFqSUbl9CwdkNaNWxVJeWJiFQWfXFKMk2tdAcgUp11bto53SGIiIjUSLrcL1IGG7ZvYOuurekOQ0REpMZQkiopYWZnmdl8M1tgZrcm6P8TM5trZrPM7B0z6xTTr8DMZkTNhKqNfN9emPMCh/75UO796N50hyIiIlJjKEmV/WZm2cCDwNlAT+AyM+sZN9hnQI67Hwm8BNwT02+7u/eNmsFVEnQ5tDmoDRt2bOAPH/2BVXmr0h2OiIhIjaAkVVKhP7DA3Re5+y5gHHBB7ADu/q67b4tapwDtqzjGCjup00kMPnwwW3dv5Y737kh3OCIiIjWCklRJhXbAspj23KhbMtcCb8a01zOzaWY2xcwuTDSCmY2Ihpm2Zs2a/Y+4nH532u/Isiwe+/Qx5q+dX+Xli4iI1DRKUiUVLEG3hO82M7MrgBzgDzGdO0avRfk28ICZHbrXxNwfc/ccd89p1arqXwfVs1VPrul7DQVewO0Tb6/y8kVERGoaJamSCrlAh5j29sCK+IHMbBDwC2Cwu+8s6u7uK6K/i4BJwFGVGWxF3THwDurXqs8r817ho2UfpTscERGRA5qSVEmFT4BuZtbFzOoAw4AST+mb2VHAo4QEdXVM92ZmVjf6vyVwAjC3yiIvh7aN2vKT435Cvzb9qJWlVwyLiIhUJn1xSlLCzM4BHgCygb+5+2gzuxOY5u4TzOw/QG9gZTTKUncfbGbHE5LXQsKPpgfc/cnSyqrKL07F25m/k9rZtcky/b4TkcyiL05JplGSKhknnUmqiEimUpIqmUbVQSIVsGTjEi5/5XIe//TxdIciIiJyQFKSKlIBU5dPZezssfx60q/J25WX7nBEREQOOEpSRSrgkp6XcHTbo/k672v++PEf0x2OiIjIAUdJqkgFmBl/OD286vUPH/2B1VtX72MMERERKQ8lqSIVdErnUzi327nk7crjzvfuTHc4IiIiBxQlqSL74e5Bd5NlWTz66aN8ue7LdIcjIiJywFCSKrIfjjj4CIb3GU6hF/LuknfTHY6IiMgBQ+9JlYxT3d6TunLLSjbs2EDPVj3THYqISFJ6T6pkGn3bUWQ/tWnUhjaN2qQ7DBERkQOKLveLpIi78/r/Xmfi4onpDkVERCTjKUkVSZEX5rzA+c+fz/ff+D75hfnpDkdERCSjKUkVSZEhPYbQtVlX5q2dx98/+3u6wxEREcloSlJFUqROdh1GnzoagJGTRrJ119Y0RyQiIpK5lKSKpNClvS4lp20OK/NWcv+U+9MdjoiISMZSkiqSQlmWxT2D7gHgnsn3sGH7hjRHJCIikpmUpIqk2MAuAzmx44ls2bWFdxa/k+5wREREMpKSVEkJMzvLzOab2QIzuzVB/5+Y2Vwzm2Vm75hZp5h+V5nZl1FzVdVGXjl+dMyPuP/M+zm67dHpDkVERCQj6WX+st/MLBt4EDgdyAU+MbMJ7j43ZrDPgBx332ZmNwL3AN8ys+bASCAHcODTaNyMvk5+cc+L0x2CiIhIRlNNqqRCf2CBuy9y913AOOCC2AHc/V133xa1TgHaR/+fCbzt7uujxPRt4KwqiltERESqKSWpkgrtgGUx7blRt2SuBd4sz7hmNsLMppnZtDVr1uxnuFXjs5Wf8cuJv+TthW+nOxQREZGMoyRVUsESdPOEA5pdQbi0/4fyjOvuj7l7jrvntGrVqsKBVqX/LPoPoz8Yzfg549MdioiISMZRkiqpkAt0iGlvD6yIH8jMBgG/AAa7+87yjJuJBnYZCMC7S95NcyQiIiKZR0mqpMInQDcz62JmdYBhwITYAczsKOBRQoK6OqbXW8AZZtbMzJoBZ0TdMt5RhxxFk7pNWLRhEV9t/Crd4YiIiGQUJamy39w9H/g+IbmcB7zg7nPM7E4zGxwN9gfgIOBFM5thZhOicdcDdxES3U+AO6NuGS87K5tTOp8CqDZVRESkvPQKKkkJd38DeCOu269j/h9Uyrh/A/5WedGlz6mdT2XC/AlMXDyR4X2HpzscERGRjKGaVJFKdGqXU4FQk+qe8FkyERERSUA1qSKVqNfBvTi67dEc2fpItudvp0HtBukOSUREJCMoSRWpRFmWxdTrp6Y7DBERkYyjy/0iIiIiUu0oSRWpAqvyVvHinBd1X6qIiEgZKUkVqWTuTr/H+nHpS5cyd83cdIcjIiKSEZSkilQyM2Ng5/D1qYmLJ6Y5GhERkcygJFVqjDFjoHNnyMoKf8eMqbqyY19FJSIiIvump/ulRhgzBkaMgG3bQvtXX4V2gMsvr/zyi2pSJy2ZRKEXkmX6fSgiIlIanSmlRvjFL/YkqEW2bQvdq0KXZl3o3LQzG3ZsYObXM6umUBERkQymJFVqhKVLy9e9MpzaOVzy132pIiIi+6YkVWqEjh3L170yDOwykCzLYvmW5VVXqIiISIZSkio1wujR0CDui6T164fuVWXIN4aw/ufr+eOZf6y6QkVERDKUklSpES6/HB57DDp12tPt29+umoemijSs05Am9ZpUXYEiIiIZTEmq1BiXXw5LlsCzz4b2Tz+FdHwAyt1Zv3191RcsIiKSQZSkSkqY2VlmNt/MFpjZrQn6n2xm080s38wujutXYGYzomZCZcd6ySXQsiXMmAEff1zZpZU0JXcKh9x3CJe+eGnVFiwiIpJhlKTKfjOzbOBB4GygJ3CZmfWMG2wpMBwYm2AS2929b9QMrtRggbp14brrwv8PPljZpZV0aLNDWb11NZOXTWZn/s6qLVxERCSDKEmVVOgPLHD3Re6+CxgHXBA7gLsvcfdZQGE6Aox3ww3hy1MvvgirV1ddua0atqL3wb3Zkb+DKblTqq5gERGRDKMkVVKhHbAspj036lZW9cxsmplNMbMLEw1gZiOiYaatWbNmf2IFwgNU550Hu3fDE0/s9+TKpejrU/pEqoiISHJKUiUVLEG38jyS1NHdc4BvAw+Y2aF7Tcz9MXfPcfecVq1aVTTOEm66Kfx95BHIz0/JJMvk1C56qb+IiMi+KEmVVMgFOsS0twdWlHVkd18R/V0ETAKOSmVwyQwaBN26wbJl8PrrVVFicHKnkzGMKblT2LZ7275HEBERqYGUpEoqfAJ0M7MuZlYHGAaU6Sl9M2tmZnWj/1sCJwBzKy3SGFlZcOON4f+qfICqWf1m9GvTj92Fu5m8dHLVFSwiIpJBzNPxokg54JjZOcADQDbwN3cfbWZ3AtPcfYKZHQ28CjQDdgBfu3svMzseeJTwQFUW8IC7P1laWTk5OT5t2rSUxL1hA7RrB9u3wxdfwOGHp2Sy+/Tu4ndpWKch/dr0o1ZWraopVERqNDP7NLq1SiQjKEmVjJPKJBXg+uvDw1M/+hE88EDKJisiUq0oSZVMo8v9UuMVPUD11FOwdWtaQxEREZGIklSp8fr2heOOg02bYMyYqiv3mZnPcOrTp/Lvhf+uukJFREQyhJJUEfbUpj74IFTVHTDz187n3SXvKkkVERFJQEmqCHDxxdCqFcyaBR99VDVl6n2pIiIiySlJFQHq1g0PUEHVvY7q+A7HUye7DjO+nsH67eurplAREZEMoSRVJPLd74Z3p770EqxaVfnl1a9dn+PaH4fjvLfkvcovUEREJIMoSRWJdOwI558Pu3fD449XTZm65C8iIpKYklSRGEUPUD36KOTnV355AzsPBODdJe9WfmEiIiIZREmqSIzTToPu3SE3F/75z8ov75j2x3Blnyv58bE/Rh/WEBER2UNJqkiMrCz43vfC/1XxAFWd7Do8feHTXNvvWsys8gsUERHJEEpSReJcdRU0aADvvANffJHuaERERGomJakicZo2hcsvD/8/9FDll7e7YDf/+OIfjJo0qvILExERyRBKUkUSKHqA6umnIS+vcssyM6587UrueO8Olm1aVrmFiYiIZAglqSIJ9OkDJ5wAmzfDmDGVW1atrFqc3OlkQE/5i4iIFFGSKpJE0QNUP/hBeKCqc+fKS1hP7az3pYqIiMRSkiopYWZnmdl8M1tgZrcm6H+ymU03s3wzuziu31Vm9mXUXFV1UZdu9+49f93hq69gxIjKSVRjX+qvV1GJiIgoSZUUMLNs4EHgbKAncJmZ9YwbbCkwHBgbN25zYCRwDNAfGGlmzSo75rIYOXLvbtu2wS9+kfqyerfuTYv6LVi2eRn//N+eF7TuLtjNlp1bKPTC1BcqIiJSjdVKdwByQOgPLHD3RQBmNg64AJhbNIC7L4n6xWdbZwJvu/v6qP/bwFnA85UfdumWLi1f9/2RZVkM6DyAl+e9zMvzXmbw4YMB+GjZRwx4egCG0ahuIxrXbUzjuo1pUrcJjes25vHzH6dDkw6pD0hERCTNlKRKKrQDYh9LzyXUjFZ03HbxA5nZCGAEQMeOHSsWZTl17Bgu8cdr0aJyyht5ykhqZdViUJdBxd12FuykYe2GbN29lc07N7N55+ak489bM4/DWx5OlukCiYiIZD4lqZIKiT6VVNYbK8s0rrs/BjwGkJOTUyU3bY4eHe5B3batZPe1a2H4cPjzn6Fx49SV17t1b8ZdPK5EtzMOPYO82/PIL8wnb1decaK6eedmNu3YROuDWgOwYP0CjnniGE7seCLPDHmGlg1api4wERGRNFCVi6RCLhB7zbk9sKIKxq1Ul18Ojz0GnTqBWahZveoqqFcvvD+1b1/46KOqiaVWVi2a1mtKxyYdOeLgIzi+w/Gc3e1s6mTXAWDZpmXUzq7NmwvepO8jffngqw+qJjAREZFKoiRVUuEToJuZdTGzOsAwYEIZx30LOMPMmkUPTJ0RdasWLr8cliyBwsJw6f+pp2D6dDjqKFi8GE46CX796z1vAkiXgV0G8tl3P+P4DsezfMtyBj49kN9+8Fs9cCUiIhlLSarsN3fPB75PSC7nAS+4+xwzu9PMBgOY2dFmlgtcAjxqZnOicdcDdxES3U+AO4seoqquevSAKVPgllvCq6nuuiskqwsWpDeujk06MumqSdxywi0UeAG/mPgLzh5zNqu3rk5vYCIiIhVgeiejZJqcnByfNm1ausMAYNIkuPJKWLYMGjaEP/0Jrrkm3B6QTm9++SZXvnYlm3du5uNrP6Zfm37pDUhE0s7MPnX3nHTHIVJWqkkV2Q8DBsDMmTBsGGzdCtddB/37Q4cOlf+VqtKc3e1sZnx3BuMuGlciQdWPUhERyRRKUkX2U7NmMHYsPPdceKhq2jTIza38r1TtS7vG7RjSY0hx+/jPxzPo2UF8nfd11QcjIiJSTkpSRVLALDxklegdqpX1laryyC/M51fv/oqJiyfS55E+/GfRf9IbkIiIyD4oSRVJoRVJXp5VGV+pKo9aWbV4b/h7DOw8kNVbV3PGs2fwvf/7HrNWzUpvYCIiIkkoSRVJoWQfw8rKgg8/rNpY4rVp1Ia3v/M2o04ZBcDD0x6mzyN9yHksh007NqU3OBERkThKUkVSaPRoaNCgZLesLCgoCA9Z3XdfuFc1VcaMCQ9nlfUhreysbEYOGMln3/2M7+V8j6b1muI4Teo1KR5m6vKper+qiIiknV5BJRmnOr2CKpExY8I9qEuXhprVu+6C2bPhD38I/YcMgb//HZo0KX06ZSkn/rOtDRqEr2RdfnnZprF993aWb1nOYc0PA2Demnn0fKgnnZt25uq+VzO873A6NklSPSwiGUWvoJJMoyRVMk51T1KTee218FnVzZvh0EPhpZfCp1UrqlOnxPe6duoUvpJVEf9e+G+u/+f1LN0UJmwYZxx6BtccdQ0XHH4BdWvVrXjAZRSf5I8eXfakuzx2F+zme//3PTbv2sxD5zxEiwYJnnoTOYAoSZVMoyRVMk6mJqkACxfCxRfDjBnhdVUPPhhe/l9W7uEVVy+8APfem3gYs/DO1vr1KxZjoRfyzqJ3+NuMv/HKvFfYVbALCF+0WvjDhdTKqlWxCZdBKmqHy8LdufofV/P0zKcB6Na8G29c/kZxjbLIgUhJqmQa3ZMqUoUOPRQ++ii89H/HDrj22pCkxiZl8dxh6lT42c+ga9fwsYBkCWrR8K1ahQ8MvPRSSFjLI8uyOP3Q03n+oudZefNK/nL2XzjqkKM4rctplZqgAtx++97LojJe4bWzYCert66mQe0G9GrViy/Xf8mxTxzLh0vT/HSbiIgUU02qZJxMrkmN9dRTcOONIVnt0CE8XLVy5Z5L3N26hRrTl14KHwUo0qZNqI1t2jQ8iBWb1NWuDe3bw+LFe7rVrw9nnx3GOe88mDChYpfTd+TvoF6tegB8sfYLOjbpSIPaDfYxVtl9/jn07p24nxkUpvhZrt0Fu/l89ecc1vwwhr08jDe+fIM62XV45dJXOLf7uaktTKQaUE2qZBolqZJxDpQkFWDWLDj9dFi9umR3s5JvAWjbFi66CC69FI4/PjzND8nv31yyBF55JSS4H3+8ZzrZ2eFvQcGebuW9nD53zVxOeeoUerbqyeuXvU6juo3KPd+x1q+HkSPh4YdLxhVrf+6zjTV1+VT6tO5D3Vp1Syy7Dp3yOfxH/4+5ha/x3+v+S7vG7fa/MJFqRkmqZBolqZJxDqQkFUJyuWzZ3t2zs+Gmm+CSS0ompuWVm7snYf3gg8TDlCcJ/GLtF5z2zGms2LKC/u3686/L/0Wz+s3KHVd+fkiOf/WrkKhmZcFpp4X3yW7fvme4rCx44gm4+upyF1HClNwpnPr0qfRv158rs9/gBzc0KFELXb+Bc9/Da7nxylZAuG81vzCf2tm1969gkWpCSapkGt2TKpJmubmJuxcWwp/+BCeeWPEEFcLl/x/+EN5/P9TQJlKeL2J9o+U3+ODqD+jctDNTl09l4NPhK1bl8e670K9fSMLXr4eBA8PDZP/+Nzz+eEiazUKiXlgIr7++f5f7/7fuf5w39jy252/nsOaHccev6u917+v2bcbvf92quH3kpJGcNeYsNu7YWPGCI5t2bOKdRe+wu2D3fk9LRKSmUJIqkmbJvlKVrHtllFW3Lnz9ddmn07VZVz64+gO6t+jOzFUzOeWpU1i+efk+x1u8ONy2cOqp4d2xnTvDyy/DO+/suR+16HaFwkKYOauQJk1CTfBtt5U9vlir8lZx1nNnsW77Os7pdg4Pn/swy5YmztaLkvUN2zfw+PTHmbh4Isc/eTxLNi6pWOHAn//7Z1rf25pBzw5i2MvDKChMck+DiIiUoCRVUsLMzjKz+Wa2wMxuTdC/rpmNj/r/18w6R907m9l2M5sRNY9UdezplugrVQ0ahO5VURaEh7f69g3JYlm1b9ye94e/T++De/PF2i8Y8PQAduTvKO4f+zWsjh3hwguhR4+QcBbN37x5MHQobM/fxh8m/4FhLw0rHn/xhsVc+M7h/OCRF8iu5dxzT6hlLY+8XXmcO/ZcFm9cTE7bHMZfPJ5//yv55fsW0atSm9VvxpRrp9CrVS/mrZ3HMU8cw9TlU/dZnrvz2crPmL1qdnG3Q5sdyq6CXdTNrssr817hZ2//rHwzISJSU7m7GjX71QDZwEKgK1AHmAn0jBvme8Aj0f/DgPHR/52Bz8tT3je/+U0/0Dz3nHunTu5m4e9zz1VdWX/5i/uAAe4Quv3qV+67d5d9euu2rfP+j/f3Jz59okQZDRqEacY3V1zhnpsbhtuZv9MfmvqQt7m3jTMKZxT+39z/urv7z/79s+JuPX43yGk5z7Oz3d9+u2xx7crf5Wc9d5YzCu/6p66+Km+VP/GEe3Z2iKPob3xz7717prFx+0Yf9MwgZxRe/zf1/ZW5ryQsa/nm5X7Ph/f4EQ8d4YzCL37h4hJxfLXxK5+4aKLXvrO2Mwp/4OMHyr6ARVIEmObV4JyhRk1Zm7QHoCbzG+A44K2Y9tuA2+KGeQs4Lvq/FrAWMCWp1UN+vvuoUSFJBfeTT96TSJbF7oKSWW2bdrsTJoCtW0flFeT7MzOe8S4PdClORPs92s/f/PJNLywsLB7mkU8e8WZ3N3NG4Vkjazun3eqNW+T5nDn7jmn77u0+dPxQb3lPS5+/5n9+55174rj99r2T9csu29P/xz92LygI09mVv8uv/ce1zijcRpmPmTXG3d237trqY2aN8TOePcOz7sgqno8Wv2/hN791c4lYisriyOeKp5Ms4RWpLEpS1WRak/YA1GR+A1wMPBHT/h3gr3HDfA60j2lfCLSMktStwGfAe8BJ+ypPSWrlmTjR/ZBD3MG9ZUv3N98s+7hff+3+pz+59zp1pvODw5y2U/dKUs3cCwoL/OjHji5O6r7x12/4S3NeKk5O463Zusav+8d1xcPz4w5+yDGTfNWqfceUX5DvX6xe4N/97p7yH3ww+fBjx7rXrh2GvfRS9x07QvfCwkL/7fu/9a5/6upfb/na3d1/+/5vi2OqfWdtHzp+qL827zXfmb+zxDT3qlU+abTz62y//qEny7RcK1tV1uJLeilJVZNpTdoDUJP5DXBJgiT1L3HDzEmQpLYA6gItom7fBJYBjROUMQKYBkzr2LGjS+VZtcr9jDO8OKm65Rb3XbsSD5uX5z5mjPvZZ8dcPh8cah25rZHT8f1oOoWOFXinTmG8W96+xTvd38mf+uypvWphk5mybIr3fbif269rOa3m+LHHum/btvdw//ryX75111Z3d9+61X3w4BBXvXrur5Sh8vKdd9wbNw7jDBjgvmFDzPzuzCv+f8mGJX7sE8f6Q1Mf8rVb1yadXseOHpesFzoHzypeFumU6LaMBg2UqB6olKSqybQm7QGoyfxmfy73J5jWJCCntPJUk1r5Cgrcf/e7PYnnYYe5t2sXats6dnT/+c/dv/Md94YNvTi5qVXL/fzz3ceM2+X97xkWEtVf1Hf6/8UZforXOSTFWbEAABVXSURBVObJ4uQnb2ee79i9o9xx5Rfk+4TPPvIOHUKZl36r0B+b9kRxUvrP+f/0rDuy/NgnjvXlq3b4cceF4Zo1c//ww7KXM2OGe5s2YdwjjnBftqzcofqqVe733ONxCeqexiwM9/mqz33N1jXlLyAFOnVKHFt1SKAl9ZSkqsm0Ju0BqMn8Jko6FwFdYh6c6hU3zE1xD069EP3fCsiO/u8KLAeal1aektSq88EHIcFLlmiB+3HHhUvoa2LyrPyCfD/lvmv2XKIfhXf6bd+kl/TLa9Ys90aN3On5gjMK73h/R7/vo/u8wegGzij8B6/8yg8/PMTXsaP73LnlL2PJEvcePcI02rd3//zzfY9TUBBqYr/1rT23DSRr6tVz/+s/Jnvj3zX245883rftSlAtXMmK7kFOlkDXJDXhtgclqWoyrUl7AGoOjAY4B/hfdBn/F1G3O4HB0f/1gBeBBcBUoGvU/aLoVoCZwHTg/H2VpSS1arVv7wkTmSZN3BcsSD5eQWGB//Stn3rrP7T2X038lW/cvjGlcb3xhru1/6/z3b4lkuHBT17trQ8pdHA/8kj35csrXsa6de4nnBDmt2lT9/ffTzzcqlXuv/99qHEuWj5ZWe7nnef+k58kf9MBjZZ73Vs7OKPwi8Zf5AWFBRUPtgLatk0cV02rSX3uOff69UsugwPxtgclqWoyrUl7AGrUlLdRklq1qnNt24MPupO12+2Yv7jd0sK59CIne5eD+8CB7htTkBdv2+Y+dGiY5+zs8EBZ0W0Pt90WHrCKrTVt3z68KWHp0j3TiK+le/TRMEzTpu60+ty5tYkzCh/yyE98fyqb8wvyfeKiif7Oond8V36SG4lj9O2beN3+8Y8Vj6E05a2tLCws9EmLJ/m3X/62X/eP63zLzi0pKSc/P9TGP/64+/XXJ6/1rl8/3Pby/vvu27dXYIarGSWpajKtSXsAatSUt1GSWrWq+32LZ55ZFFNhcWzZ2e5PPZW6MvLz3U8/PfFyKKo1Pf9893/+s3zvmN20yX30aPfGfd5xfhXeodrh4j/7P/5RvoTuq41f+ah3R3nH+zsW1yg3u7uZX/3a1UlrZ19/PcRet25IrM323GM8eHC5Fk+ZlOchrd0Fu3385+NLvAWix197lLhdJFnCmqic+vXdf/hD95/9LLxeLfZe6rI2tWu7H3us+09/6v7qq+6rV+8pr7y3CaTr1gIlqWoyrTF3RyST5OTk+LRp/7+9Ow+vqjr3OP59k5CEABLLJAIGIjEyVAmT1N7HooACco0TilIvlhZrxevA7bUgSm25TkWriHWgilqgIKagQYqKoqLUAdRWgQAyD0UBAQfInHX/WIcQQgIJOWafk/w+z7Ofs/c+++z1rnMyvGfttdZeHnQY9cbMmXDddRx2r/ukJJg61d/CNGgpKYduZ1p+/6ZN3385TZvCihXQtu3xn/u772DUlOnMLvgvcAaz52FrMyn757my93z6v6Yz4sUROPzBqSemkhiXyKpdqzi3/bksHrEYgBJXwryceZx/6vnE04SuXWHdOvjjH+HWW/25duyA9HT49ltYsAAGDz7+OpXXvj1s3nzk/rKf0/6C/Uz7ZBoPvf8QG/dtBKBZw2Zc2+1aBqcN5rwO5wH+bmRdHuvCpZ0uZVT3UZyTcg5mdtRyKornrLOgd2/4wx/gyy+PPKZZM7jiCli61N/Gt/y/y1atYPduKC5zp9v4eBgxwp+7uNjf3re4+ND6hx9CVhYUFh56TW39PpnZR865nt9vKSJhFHSWrEVLdRe1pNa+SB5UUlvdEWqjnAmvT3SxdzVwdsZfK229Xrt7rXt709ulr9m0d5NL/L9ENyxrmHt9/eulLac5u3Lcsu3LSo97b+t7jrtwCRMT3Om/G+Lo9ow7rdvuI6YXe/BBX1bHjofmiQ2Hyt4/ODR7wrqv1jm7yxx34To+0tE99uFjpTM3lDXt42mlx3EX7rQpp7mx2ZPchPt3HrU19M47fQty+Tl2q9LKu3evnzf4jjt8V5JK+xlXaSk5Yl+LFs7lHz7FbtihllQtUbaoJVWijlpSpayqtNBFSznOOVbvXk2XVp047E9zXC50mgs9/gzt3ya9WTo5o3NKWw+/zf+WJglNjnrudza/w+2Lb2fplqWlra4xxHJuh75c1ukyRmaMJCEugcJCOONMx+oc4957YezY8NStaVP45ptyO5vnQNfZ8NZd/OhHxtChsDn1t5xz2plkpmcSGxNb6fk27dvEH15/mhkrn+ZbdvidxQ1gxZUw7y/4G9odcqzPaeZMGD/et5afcgrcfffRWzYLCyEh4cjW1YN+9jOIjYWYGP9YEpPLhoYvsGjPVPjHr2H1xf7AtAWQ+gZ8eCNNS1K5+GLfetu/v2+VDSe1pEq0UZIqUUdJqpRVW90RarPbQ2lCfPqL0PkFSPs7NNzny2yQxJVdruSRQY/QOL5xtc990dVfMP/zF2nZdy5fNVlMsSumVaNWbB+zvTQpTJjYkIJ8g8IkTm6RxAkNG5HUIImkBkmM6TOGSzpdAsCy7ct4YdULJCcmk5yYzImJJ5auJycmk948nRiLYc4cuPLKgxE4SHkHzn4A0ucDEP/8axTkDCiN8ayzYOhQuOwyf6n9YPLYrh3ccAPk5flL5itWADFFkPZ3Ynv/mZLUv5NWeAVbH5pFbi7Q+mPo9gyxifmc/R8FtEnJp6C4gPwi/zjvynk0im8EwMiXRrJ061LiYuI4u+3ZDDh1AP069KNZUrNjf07llE2IV+1axZPLn+Qvn/6FfXn+MyTnYnh+nl//2Tn+/XAGqzPhg5th009ITjYuucQnrP36wZw51UuiK6IkVaKNklSJOkpSpbzqtoJFQzk/n/gW+ZcNgfj9fuf2nvxnm1HMGDuMExJOOK7zvvkmnHceNGwIq1dD4xZ7mL9mPrlFuVzf83oAikuKiZsYV+k5pg6ZyqgeowB4cvmTXL/g+kqPLbyzkJyVcfTpAwcuHsIJ7ddzILeEoqZrAWhgCYzsfi2ju91Gzj9SycryfWHLfhGIifF9OSuSnAwXXQSXXw4DBsDugm3kF+Xz/sJTGT8eNjfKgiuGVhrfrv/dRfOk5gBcMOMCXlv/2mHPG0ZG6wyu73F9aZ3LOtoXl6a9Xub+pffz7pZ3S5/rdXIvzii8jr/ePozcr0NfMFp/TOyPJ2NdZ1NEAQCJ+84k762bYcVVUJRIUhLk5x/e9/V4viApSZVooyRVoo6SVKkPpjy3nd8suYHcL9rRMOcX5G7sxkknwbJlxzdIq7AQMjJg5UqYOBHuuKPyY0tcCWs35JHRez95xQd4duYBumYcYH/hfjr+oCMnNzkZgH9+8U9eXfcq+/L2sTdvL/vy9pUu+cX5vDH0E3r1gg0b4ITbT+eb+DWAHww1utdoRvceTctGLQ8re/9+WLjQt5TOmVPx5fTGjeGFF3zCfbRL4uv3rGfB5wtIiE0gPjaehLjQY2i7b/u+JMQlAL77QH5RPl/nf83ijYtZtGER7255l4LiAn7f9/fc+ZM7AVizew3Za7IZcOoAzmh1BrP+GnOopfeUEu65O4bhw2HS0knc9vptNI5vzPAfDueXPX5JRusMoOIvO/0yv+CJ5U/w+PLH2bl/JwCDmMzWrJt8i3EFqtvVREmqRBslqRJ1lKRKfVNYCOefD2+9BT16wJIlviWtOiZPhltugdRUn6gmJh77NRMnwoQJ0LUrfPIJxFXewHqE4mK48EJ49VXo3h2yXvmCXPbwXcF3dG3ZlaQGx65ATEzFSapZ5a2r4XSg8ADvbH6HtGZppJ6YCsB9797HuDfGAdAiqQX9UvvRo3UPstdk0z+1PxN+MgGAnft38tLql7jqh1dVq1tGflE+s1fM5qlPnmL+VfNJTkz270P6i/B1O9jRo/TY6r4PSlIl2ihJlaijJFXqo6++8tMlbdjg+3fOmuWTlKr48ks47TQ/cGn+fBgypGqvy8uDLl18mZMnw003VT3e22+He++F5s1h+XLf6lddtTUorjre3Pgm0z+dzqINi9j2zbbDnuvUvBMrb1hZOqAtXFJOzWPLpSnQeCfMWAjrBvr9akmVOi4m6ABEROTYmjWD7Gxo0gSef95fIq6qceN8gjp4cNUTVPCtrQ8/7NcnTICdO6v2uqwsn6DGxvpL9seToIKvY/kW46Sk6tU93M7tcC7TMqex5ZYtrB69mimDpnBtt2t54sIn+OAXH4Q9QQW447f5xK26BnZ2hg39gODfB5FaEfQcWFq0VHfRPKlSn7388qE5R+fOPfbx773nj42Pd27t2uqXV1Li3KBB/hwjRx77+M8+O3RHp4ceqn555UXyHL21acYM505JKa7R+4DmSdUSZYsu90vU0eV+qe8mTYLbbvOtaUuXQrduFR9XXOync/roI9+aes89x1fe55/7fqkFBfD++/6cFdm7F3r1gvXr/ajz6dOr3iVBvn+63C/RRpf7RUSizK9/Dddc46c+ysys/DL8tGk+QW3b1o8mP15paTBmjF+/8caKB+sUF8PVV/sENSPDT4+kBFVEakJJqohIlDHzSWCfPn4ao0sv9fNolrVnj289BXjgAWjUqGZljh8Pbdr4QVDTph35/IQJ8Morvu/s3LnVn31ARKQ8JakiIlEoMRHmzfOtpEuXwq9+dfh0TRMm+BkB+vb1dy2qqcaN4cEH/fq4cf7S/kF/+5vvShAT4wdKtW9f8/JERJSkiohEqZNOgpde8neQeuaZQyPx//UvePxxP7p+ypTwXXa/4gqf9O7e7ZNg8HOujhjh1ydN8hPsi4iEg5JUCQszG2hma8xsnZmNreD5BDN7PvT8B2bWvsxz40L715jZBbUZt0i0694dnnvOr48ZAy1b+oFUJSXQv78f8BQuZvDII/7x0Ud9y2m3bv4uUVdfDbfeGr6yRESUpEqNmVks8CdgENAZuMrMOpc77OfAXudcR+Ah4P7QazsDw4AuwEDgsdD5RKSKhg71/VIBdu06tH/JEn8LznD69FPfQgu+e0FRkU9a+/fXQCkRCS8lqRIOvYF1zrkNzrkCYDaQWe6YTCDU3kMW0M/8rNeZwGznXL5zbiOwLnQ+EamGimZly82t2aj+iowf7xPTspyD3/0uvOWIiChJlXBoA2wts70ttK/CY5xzRcDXQLMqvhYzu87MlpvZ8l1lm4pEBICtWyvev2VLeMup7HzhLkdEREmqhENFF/nK3yWismOq8lqcc1Odcz2dcz1btGhxHCGK1G2nnFK9/ZFejoiIklQJh21AuzLbbYF/V3aMmcUBTYE9VXytiBxDbd3nvrbKERFRkirhsAxIM7MOZhaPHwiVXe6YbCA0UQ2XA4udvydvNjAsNPq/A5AGfFhLcYvUGcOH+wn+U1L8AKaUFL89fHh0liMiYs4dcWVVpNrMbDDwMBALTHPO3W1mvweWO+eyzSwRmA5k4FtQhznnNoReOx4YCRQBtzjnFh6trJ49e7rlFY0SERGRSpnZR865nkHHIVJVSlIl6ihJFRGpPiWpEm10uV9EREREIo6SVBERERGJOEpSRURERCTiKEkVERERkYijgVMSdcxsF7C5BqdoDuwOUziRQnWKDnWtTnWtPlC365TinNPdUCRqKEmVesfMlte1Ea6qU3Soa3Wqa/UB1Ukkkuhyv4iIiIhEHCWpIiIiIhJxlKRKfTQ16AC+B6pTdKhrdapr9QHVSSRiqE+qiIiIiEQctaSKiIiISMRRkioiIiIiEUdJqtQbZjbQzNaY2TozGxt0PDVlZu3M7E0zyzGzlWZ2c9AxhYuZxZrZJ2b2ctCxhIOZJZtZlpmtDn1ePwo6ppoys1tDP3crzGyWmSUGHVN1mdk0M9tpZivK7PuBmS0ys89DjycGGWN1VVKnSaGfvU/NbJ6ZJQcZo0hVKUmVesHMYoE/AYOAzsBVZtY52KhqrAj4H+dcJ6APMLoO1Omgm4GcoIMIo8nAK86504EzifK6mVkb4Cagp3OuKxALDAs2quPyLDCw3L6xwBvOuTTgjdB2NHmWI+u0COjqnDsDWAuMq+2gRI6HklSpL3oD65xzG5xzBcBsIDPgmGrEObfDOfdxaP1bfOLTJtioas7M2gIXAk8FHUs4mNkJwDnA0wDOuQLn3L5gowqLOKChmcUBScC/A46n2pxzS4A95XZnAs+F1p8DLq7VoGqoojo5515zzhWFNt8H2tZ6YCLHQUmq1BdtgK1ltrdRBxK6g8ysPZABfBBsJGHxMHAbUBJ0IGGSCuwCngl1YXjKzBoFHVRNOOe2Aw8AW4AdwNfOudeCjSpsWjnndoD/Igi0DDiecBsJLAw6CJGqUJIq9YVVsK9OzL9mZo2BvwG3OOe+CTqemjCzIcBO59xHQccSRnFAd+Bx51wGsJ/ou4R8mFA/zUygA3Ay0MjMfhpsVHIsZjYe301oZtCxiFSFklSpL7YB7cpstyUKL0+WZ2YN8AnqTOfc3KDjCYMfAxeZ2SZ8l4zzzGxGsCHV2DZgm3PuYCt3Fj5pjWb9gY3OuV3OuUJgLnB2wDGFy5dm1hog9Lgz4HjCwsxGAEOA4U4TpEuUUJIq9cUyIM3MOphZPH6QR3bAMdWImRm+n2OOc+6PQccTDs65cc65ts659vjPaLFzLqpb6JxzXwBbzSw9tKsfsCrAkMJhC9DHzJJCP4f9iPLBYGVkAyNC6yOAlwKMJSzMbCDwG+Ai59yBoOMRqSolqVIvhAYN3Ai8iv9nOsc5tzLYqGrsx8A1+NbGf4aWwUEHJRX6b2CmmX0KdAPuCTieGgm1CmcBHwOf4f+XRN2tN81sFvAekG5m28zs58B9wAAz+xwYENqOGpXU6VGgCbAo9HfiiUCDFKki3RZVRERERCKOWlJFREREJOIoSRURERGRiKMkVUREREQijpJUEREREYk4SlJFREREJOIoSRURqSYz+66S/a3N7Ijbg5rZs2Z2+fcfmYhI3aEkVUQkfAbi5+IVEZEaUpIqIhI+A4GF5j1qZqvMbAHQMujARESijZJUEZEwMLNYIN05twq4BEgHfgiMou7c115EpNYoSRURCY+zgA9C6+cAs5xzxc65fwOLgwtLRCQ6KUkVEQmPQcArZbZ1z2kRkRpQkioiEh79gDdC60uAYWYWa2atgXODC0tEJDrFBR2AiEgUSjKzbWW2pwB5zrlvQtvzgPOAz4C1wNu1HJ+ISNQz53RFSkSkJszsp0Bb59x9QcciIlJXKEkVERERkYijPqkiIiIiEnGUpIqIiIhIxFGSKiIiIiIRR0mqiIiIiEQcJakiIiIiEnGUpIqIiIhIxPl/FM8thraWxe8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dfs = pd.DataFrame()\n",
    "mags = [0.5 * i for i in range(24)]\n",
    "for mag in mags:\n",
    "    rand_vec = lambda n,d: rand_vectors_one_high_covar_dir(n,d,mag)\n",
    "    try:\n",
    "        df = generate_data([12], [30], 3, rand_vec)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data([12], [30], 3, rand_vec)\n",
    "    df.loc[:, 'L/d'] = mag\n",
    "    dfs = pd.concat([dfs, df])\n",
    "draw_plot(dfs, \"κ as a function of L/d; d=12, n=30; random vectors with Ld-magnitude covariance spike; median of 3 samples\", vs='L/d')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_plot(dfs, \"κ as a function of L/d; d=12, n=30; random vectors with Ld-magnitude covariance spike; median of 3 samples\", vs='L/d', log=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 318,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n=30, d=12, trial 3 of 3\r"
     ]
    }
   ],
   "source": [
    "dfs = pd.DataFrame()\n",
    "mags = [12 + 0.5 * i for i in range(24)]\n",
    "for mag in mags:\n",
    "    rand_vec = lambda n,d: rand_vectors_one_high_covar_dir(n,d,mag)\n",
    "    try:\n",
    "        df = generate_data([12], [30], 3, rand_vec)\n",
    "    except np.linalg.LinAlgError:\n",
    "        print(\"LinAlgError; trying again.\")\n",
    "        df = generate_data([12], [30], 3, rand_vec)\n",
    "    df.loc[:, 'L/d'] = mag\n",
    "    dfs = pd.concat([dfs, df])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 319,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_plot(dfs, \"κ as a function of L/d; d=12, n=30; random vectors with Ld-magnitude covariance spike; median of 3 samples\", vs='L/d')\n",
    "draw_plot(dfs, \"κ as a function of L/d; d=12, n=30; random vectors with Ld-magnitude covariance spike; median of 3 samples\", vs='L/d', log=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

